Computation of Singular Godeaux Surfaces and a New Explicit Fake Quadric (With an Appendix by Christian Gleissner and Noah Ruhland)

We present a computational method for detecting highly singular members in families of algebraic varieties. Applying this approach to a family of numerical Godeaux surfaces, we obtain explicit examples with many singularities. In particular, we construct a Godeaux surface whose singular locus consists of two $\mathsf A_1$ and two $\mathsf A_3$ singularities. We show that this surface admits a $\mathbb{Z}/2 \times \mathbb{Z}/4$ abelian cover which is a smooth minimal surface of general type with invariants $K^2=8$ and $p_g=0$, i.e. a fake quadric. Together with the result in the Appendix, this provides the first explicit construction of a fake quadric that does not arise as a quotient of a product of curves.

==> anc/Computation_of_pg.txt <==

// This is computation of h^0(K_X+L_j).

SetNthreads(16);

p:=1589683;K:=GF(p);

R<r>:=PolynomialRing(K);
load "The_quadratic_Extension.txt";
K<r>:=ext<K|Normalize(f)>;

R8<x0,x1,x2,x3,x4,x5,x6,x7>:=PolynomialRing(K,8,"grevlex");
P7:=ProjectiveSpace(R8);

load "Eqs_of_Y_and_singularities.txt";
Y:=Scheme(P7,Eqs);

load "Eqs_of_C_and_4C.txt";
C:=Scheme(P7,Eqs);
C4:=Scheme(Y,F);
C3:=Difference(C4,C);
C2:=Difference(C3,C);

load "Eqs_of_D.txt";
D:=Scheme(Y,Eqs);

KY:=Scheme(Y,[x0,x1,x2,x3]);
KY2:=Scheme(P7,Basis(Ideal(2*Divisor(Y,KY))));

// The 5-canonical system, invariant for the involution:
s:=Sections(LinearSystem(P7,2));
s:=[q:q in s | q eq Evaluate(q,[x0,x1,-x2,-x3,x4,x5,-x6,-x7])];
J:=LinearSystemTrace(LinearSystem(P7,s),Y);
J5:=LinearSystem(J,KY);
#Sections(J5) eq 11;

// The 7-canonical system, invariant for the involution:
s:=Sections(LinearSystem(P7,3));
s:=[q:q in s | q eq Evaluate(q,[x0,x1,-x2,-x3,x4,x5,-x6,-x7])];
J:=LinearSystemTrace(LinearSystem(P7,s),Y);
J7:=LinearSystem(J,KY2);
#Sections(J7) eq 22;

// The 9-canonical system, invariant for the involution:
s:=Sections(LinearSystem(P7,3));
s:=[q:q in s | q eq Evaluate(q,[x0,x1,-x2,-x3,x4,x5,-x6,-x7])];
J9:=LinearSystemTrace(LinearSystem(P7,s),Y);
#Sections(J9) eq 37;


//h^0(K+L3):
LinearSystem(J5,C2);

//h^0(K+L4):
LinearSystem(J7,C2 join D);

//h^0(K+L6):
LinearSystem(J5,C join D);

//h^0(K+L7):
LinearSystem(J7,C3);

//h^0(K+L8):
LinearSystem(J9,C3 join D);



==> anc/Divisibility_relations_with_C_and_D.txt <==

// This is an arXiv ancillary file for the paper
// 'Computation of Singular Godeaux Surfaces and a New Explicit Fake Quadric',
// by Carlos Rito.

// Here we explain the divisibility relations involving the curves C' and D'
// as mentioned in Section 6.

///////////////////////////////////////////////////////////////////////////////////////////////////////


// DIVISIBILITY RELATIONS INVOLVING THE CURVE C'

// Let [a1,a2,a3,a4,a5,a6,a7,a8,a9,a10] be the intersection numbers of the curve C' with
// the curves N_1,...,N_8,K_X',C', respectively.
// Recall that since C is smooth (C' the strict transform of C), then the first 8 numbers are 0 or 1.
// We know that C' intersects only one of N_1, N_2, thus we assume a1=1, a2=0.
// We also know, by construction of C, that K_X'*C'=2, thus a9=2.

a1:=1;a2:=0;a9:=2;

// As explained in Section 5 of the paper, we know that the the curves
// N_1,...,N_8,K_X',C' are numerically dependent,
// which means that the following determinant must be zero:

R<a3,a4,a5,a6,a7,a8,a10>:=PolynomialRing(Rationals(),7);
m:=[
[-2,0,0,0,0,0,0,0,0,a1],
[0,-2,0,0,0,0,0,0,0,a2],
[0,0,-2,1,0,0,0,0,0,a3],
[0,0,1,-2,1,0,0,0,0,a4],
[0,0,0,1,-2,0,0,0,0,a5],
[0,0,0,0,0,-2,1,0,0,a6],
[0,0,0,0,0,1,-2,1,0,a7],
[0,0,0,0,0,0,1,-2,0,a8],
[0,0,0,0,0,0,0,0,1,a9],
[a1,a2,a3,a4,a5,a6,a7,a8,a9,a10]
];
M:=Matrix(m);
Determinant(M);
// From here we write a10 as a function of the remaining ai. 

// Now we check all possibilities:

sol:={};
for a3 in [0,1] do for a4 in [0,1] do for a5 in [0,1] do for a6 in [0,1] do for a7 in [0,1] do for a8 in [0,1] do
  a10:=-1/64*(48*a3^2 + 64*a3*a4 + 32*a3*a5 + 64*a4^2 + 64*a4*a5 + 48*a5^2 + 48*a6^2 + 64*a6*a7 + 32*a6*a8 + 64*a7^2 + 64*a7*a8 + 48*a8^2 - 224);
  // a10 must be an integer.
  if IsCoercible(Integers(),a10) then
    m:=[
    [-2,0,0,0,0,0,0,0,0,a1],
    [0,-2,0,0,0,0,0,0,0,a2],
    [0,0,-2,1,0,0,0,0,0,a3],
    [0,0,1,-2,1,0,0,0,0,a4],
    [0,0,0,1,-2,0,0,0,0,a5],
    [0,0,0,0,0,-2,1,0,0,a6],
    [0,0,0,0,0,1,-2,1,0,a7],
    [0,0,0,0,0,0,1,-2,0,a8],
    [0,0,0,0,0,0,0,0,1,a9],
    [a1,a2,a3,a4,a5,a6,a7,a8,a9,a10]
    ];
    M:=Matrix(m);
    B:=Basis(Nullspace(M))[1];
    // By construction the relation is: 0=-8K_X'+4C'+...,
    // thus B[9]=-8 and B[10]=4.
    if B[9] eq -2*B[10] then
      B:=4/B[10]*B;
      // The coefficients of the N_i can be given mod 4.
      Include(~sol, [Integers()!B[i] mod 4:i in [1..8]] cat [Integers()|B[9],B[10]]);
    end if;
  end if;
end for;end for;end for;end for;end for;end for;
sol;

/*
Output:
{
    [ 2, 0, 3, 2, 1, 3, 2, 1, -8, 4 ],
    [ 2, 0, 1, 2, 3, 1, 2, 3, -8, 4 ],
    [ 2, 0, 1, 2, 3, 3, 2, 1, -8, 4 ],
    [ 2, 0, 3, 2, 1, 1, 2, 3, -8, 4 ]
}
*/


/////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////


// DIVISIBILITY RELATIONS INVOLVING THE CURVE D'

// Let [a1,a2,a3,a4,a5,a6,a7,a8,a9,a10] be the intersection numbers of the curve D' with
// the curves N_1,...,N_8,K_X',C', respectively.
// Recall that since D is smooth (D' the strict transform of D), then the first 8 numbers are 0 or 1.
// We know that D' intersects both of N_1,N_2 and doesn't intersect N_4,N_5,N_6 thus we assume a1=1,a2=1,a3=a4=a5=0.
// We also know, by construction of D, that K_X'*D'=2, thus a9=2.

a1:=1;a2:=1;a3:=0;a4:=0;a5:=0;a9:=2;

// As explained in Section 5 of the paper, we know that the the curves
// N_1,...,N_8,K_X',C' are numerically dependent,
// which means that the following determinant must be zero:

R<a6,a7,a8,a10>:=PolynomialRing(Rationals(),4);
m:=[
[-2,0,0,0,0,0,0,0,0,a1],
[0,-2,0,0,0,0,0,0,0,a2],
[0,0,-2,1,0,0,0,0,0,a3],
[0,0,1,-2,1,0,0,0,0,a4],
[0,0,0,1,-2,0,0,0,0,a5],
[0,0,0,0,0,-2,1,0,0,a6],
[0,0,0,0,0,1,-2,1,0,a7],
[0,0,0,0,0,0,1,-2,0,a8],
[0,0,0,0,0,0,0,0,1,a9],
[a1,a2,a3,a4,a5,a6,a7,a8,a9,a10]
];
M:=Matrix(m);
Determinant(M);
// From here we write a10 as a function of the remaining ai. 

// Now we check all possibilities:

sol:={};
// Since D is smooth, then D meets only one of N_6, N_7, N_8.
for a in [[1,0,0],[0,1,0],[0,0,1]] do
  a6:=a[1];a7:=a[2];a8:=a[3];
  a10:=-1/64*(48*a6^2 + 64*a6*a7 + 32*a6*a8 + 64*a7^2 + 64*a7*a8 + 48*a8^2 - 192);
  if IsCoercible(Integers(),a10) then
    m:=[
    [-2,0,0,0,0,0,0,0,0,a1],
    [0,-2,0,0,0,0,0,0,0,a2],
    [0,0,-2,1,0,0,0,0,0,a3],
    [0,0,1,-2,1,0,0,0,0,a4],
    [0,0,0,1,-2,0,0,0,0,a5],
    [0,0,0,0,0,-2,1,0,0,a6],
    [0,0,0,0,0,1,-2,1,0,a7],
    [0,0,0,0,0,0,1,-2,0,a8],
    [0,0,0,0,0,0,0,0,1,a9],
    [a1,a2,a3,a4,a5,a6,a7,a8,a9,a10]
    ];
    M:=Matrix(m);
    B:=Basis(Nullspace(M))[1];
    // By construction the relation is: 0=-4K_X'+2D'+...,
    // thus B[9]=-4 and B[10]=2.
    if B[9] eq -2*B[10] then
      B:=2/B[10]*B;
      Include(~sol, [Integers()!B[i]:i in [1..8]] cat [Integers()|B[9],B[10]]);
    end if;
  end if;
end for;
sol;

/*
Output:
{
    [ 1, 1, 0, 0, 0, 1, 2, 1, -4, 2 ]
}
*/



==> anc/Eqs_of_C_and_4C.txt <==
Eqs:=[
x0*x5 + 1/849186845386633595662279914299792250538329144679693682934626565285961\
6238832623230755200362363928362927865084121282915123096353762926455694487048227\
6928294716917208360720580161399676665961080841645535093358300776971788092192148\
5280390685247876323604099683991559969159357101093664690332953603628035598502774\
3863718818846408022813090181650797773983845393362561303609913422393645641408044\
9279863927196511566553585851720409579219672237011024705244978350271632572161065\
4371668321050999778714078932024762246836885436038807716088972876749651905706380\
5014130900080754871421210142338238717025825612175223945433067410226136697852448\
9126890791395043389672782737650343323225600388229764144512015009713484649032294\
7941485260709632340252085043433005130922916024063754431446106402532413856808820\
0386760026480245891222676663767718919972077731200404836466931056404087567985709\
9529529175230564198718140654361829291737272630370849711714177157607369248035056\
5965020545277904556791442442936363911921778475107001147563283988490091779293607\
8802934110437388154701827561668801450462084104730883048705966916632732099206025\
5805203330357903422612158997651792107716063365443811238118575042879569491051932\
2363704930804149469944241777637382867060734521551382333382999791379094125884318\
7847843389030088505808019436808453254364193425040782088209795291184531338230036\
7433760046093839323684883157532026221176475166502802277927536955194593187877683\
6339554149802809051192119819845237318431610900280204439824951294153852131525317\
4706480360031855973039087230131889817984938060411698273704134400719747897433453\
0018756342871031050369888841517548992801150998699366042298316583196651826322324\
5227700437722702005587709119669597083614740694659590292611118809590143576331161\
0842033234125476846421591141409619265991432093174171470133398144524374776837546\
6524219703397340831432635644200398625498839364326095204780503610231793958904794\
0540746641796281591439667746655267020937398982428209643478286417107039167788613\
5525928419179529464452209472656250000000000*(4019679198258749861606065792471170\
2059492113631764943745490664256296284173840738019312806799663636891533553348377\
3458236509893891846227090806891003142909491675624317240812701583979671282434893\
3787087493965470541569333438344372907284670571475516839847747639338740420347887\
3092562439491352360888462388787077415869529199818381410067542020498440432413494\
7897288072941047507763617266794971165471915814435296458461669242538237857172915\
6192991252468673320052406356233346959722775281184438049071598875608558158410786\
4421219182223873698201554508745791036106200579007183448350089454743318031442476\
8134376193239793895118964964416846941404109701681947299616327483417724958200457\
3859916474898222742812317151197201864921325493368185947086062132387735523219059\
6517652586163533235560327336052121501899954699204032536004014596404498583826145\
4429419036276350900942180330234052076263790139503783382180085265196871802861141\
5005891955857630003988004985446300010430339100051359190160544362075849259841941\
4193292312424320454142832196926382500054176468826415644242285005021115803584944\
8752212410770298228151141965082209233321365616591739921154370201855938249831671\
4989957489640125136948939568639746598317161534122995682814712685931748282523920\
7290492434681118596300994272556320627526816541696735438955452112354568649836037\
5682591426824037724809878246944166103368344412659703577496074692662860611307257\
4634119374609409481774355853996364626849724418374263984674708427407948841597171\
8352887276563013610663666783180237953695217024528191271191336448212032278985445\
3919975148619750026637205417287229914502875867121042745346907887147688541611945\
5669744951075099988258782141486277672722914095909896826147980971690916459232770\
0761566978482974758397123431594560244214669377532352291999001515336614613324414\
3729907139573456237191732302743844986011887144320348327225792315601877448812203\
3923389238844656942691844249487118985898001633176980884570532541734773955527879\
765772313541199500142056190033723313378906250000000*r + 
5429830981803308664593412958548225588136148406309452056959677831038279681757710\
5094207504409758909055341151625807491178910403954160895751027414666750508911064\
0789582464451529436577873116014711633330954783507423876535876387985301607265347\
7483248204677560971271447316732780823614792562489387136788242362283438687954112\
8542784728310645410234652301608810416438776208093932237791038335064197219772565\
4818406860177212356691005528469999228178458490841723265344620458900685641927797\
3558345542635428988913329692322392596509033797052422523191844418827625123794647\
0752634769368668539658420283242934920574853666900272260262900548420804507665711\
4274647550593624782213621317419744295640248834583157488746945527657392742469804\
7924106632088878403041150888853310568621465568395825616448184247140263166679042\
8641976237248250787730934871276380955476454578317579135361232428166529287431149\
9407857516415391344946686728367345649763805112626151498669105786508580002759212\
6302213688889226522541383725505284636349181214544673933339219258883718093651056\
7912495209163769452230411505870397975451398192264942023206276437015172142231840\
3170278897821681631871827681044105112474197651104794594583213434588013211655315\
5254804631916783716994530673333500340665386063668812846021269851986100117951250\
1078928636011057525909967292930625500225536724488805059668106924575973106985781\
6356821751250947082051518874986693718027478932054435359865244874582846083443215\
0303683201349693321084925538615879562592589593938002594149565932431522905207172\
5308944010126146390680305345995279290269205996835693911911025030074145116019179\
9127184552099731797433044806634862637176892406641960285497481180394407199357751\
1865784463157306998068251530047924405188916943547436508371471089181368773415550\
3939153009871083688226172329448317013819017906583765102500065459557799459211537\
1104470422752024728768344122971285407028101652119508927731338966115362906943956\
4872999650278551666141168925202185289778423821679068392988936676740909258509133\
939806741122942482708808299241357883)*x1*x5 + 
1/65581486945144874545004074524352527234431533659120343570637017313370121981613\
0874078037330841991381856971980639423649130792269834891148849777099753127249087\
4852206119972220805036095029374080043284796610209928200004421234662725070608274\
3492143134362910898452262474189649778407319304513427816874473720650085690467519\
9066909739590393793171488753802238117093114377247359885163714976249312726867063\
4148919164696981215920007631218022115904022850807919328022406366930038853618912\
7765738640053261581521798067234288609531797064473956962452980260032124185580559\
4940522297641472314706864550060594475134560866414445177424035642694147697457102\
3118308636636729478281967942933679938553858642360456473464444257323836937959527\
5991375320448611024925697510539561200372695092234252160172717561570121158986892\
4330745846970711286347546978305272174498134122084860418441721391321867828652335\
3161377572261003833964000702159024226282640193450383453057506259355393085152715\
8111033600485921969235914047254987634806120688624673046311106230840874917155231\
1443207433775972568548307723445686095288216482304349387875950710404396775547041\
7198783227180590450590079830490186265051274907903843095454385038123239223854555\
5084674743350265300712967025419004726050096755632407098174219754921866105007773\
3729952263748545043934092832758468995082435256698030762059193948778165409067009\
7274047076912006833565973339309714639287344987349660925425456725338096538930899\
6197628367582065710658333613477732693241639788595624095659938923186083803518904\
0376174477003561508087042805086093930779794869537779293861299387621789241830566\
8422297055118565986817769569358328889985268183209495706410872853901406948144212\
2376127529174387935727626311914589831361853501740795832637775945337803668874330\
9481176111882216024435148596456424027081422442393445005275696714908339674328473\
8808086064781783261322105070992096080050669581100620035955901116311990237947537\
6365009975476040626263119621645536841414384304752051662441152196300932069504527\
1915493375497552062988281250000000000*(2149364213201116278727256507882823930275\
2910619148769738407435732799289491783764714113143115612190595090515401177216956\
8535392885731151994358455515150438705832298651760076620080491118270997369182256\
0955578797142347470609751813314518226876710276236506377702986101085102827802649\
3824421132680086122949444668011926727213923568078391400353168123607121863810314\
1226000999713952347974603019464145242072265247241559846006816248344008493003798\
2998575650474448276350813613923939397453670854215758943694552563933152542021070\
1953664321398727445385061532518256008805560580924752723607853184411658244768554\
2840307129380028466676671184981325413603120080229777461124393827666535026797114\
7378531176327244079030209122180149518814327886806463212187266759597030351231464\
4552031588865015798574456104119951193969188250808294199389481285866571772232626\
6714223576055805092616454160808237911016636988389836957887612083459822991248743\
7197544395859684177355858387083832335611366255350458918930510552981011546924434\
3070633001498789060518570276944407424057964759256660909815019291455621891501618\
8477506063237447004364711923682139447361695135965400206447769523784788985217746\
1332485038064704932654214549725255547042740091146002442184988941098503006069397\
7635851340381796287306872039522904995045187563124583923445395050584574518727558\
4513153862104961061227564187871176244158607091246142759533944949036557567257278\
6890198943812293194087365069499423308779474985464865709876553143173674634674792\
1883318210799015899310990406391050057783805465751476080176728070966931861360454\
0600815680033599022717344468184985258054039793451405624721476818410759216523521\
0600664525629545086345203411473860399860496815908275426731747324537623273024415\
6588156433741914445844163317986019025556390445939905579070600358133314367298350\
9893791021786021940573779503889856823631852798739851673576014025295638511070162\
8531676810730963187780059344943399044370072176113378044674012383241799918033259\
1620336223044140240869377494854394531250000000*r + 
2902528520540760606220393110632357993019690096460977341173552737221875122185223\
1688420574784031080325763129391060678585235546044478952466333460949853658344087\
4331940780689922499788494121199690688939099422436831363580452107102288366051631\
8146114427666195298254579898939236466886799731007097701113206327299954488997541\
3715790644649258689782477498847490923423660987736527155992745164119564713501650\
5013235951064387988123418558142512550951947014002897979109242797198420745070193\
0346484721020465264176569566746518376045479381422260443278676684841740528313912\
5886545756919926656375408177732979154085879503808706738673826719683673931825114\
4135188818579801188757087547279780655886387943446724608014479358078271347136471\
6196861173153708391044065004084455571189580382025503838842001472343919750747592\
5273359902632030960569831269412628417548924012910204781592236134740468076616194\
2784622031998825852414859519121496327638761482797851275940480528847213812000689\
5180304312475791889022204942184480599389274912947946867825740093557245546732562\
5971976874473142176275382789745450144927728463851283666133641027100768824309166\
4829022235707767795083416076398272183922132397460593214861832780311429617174648\
6828913558211170790303298351978318031606253302828846271135458456173667139233938\
1173088320361417349407092514252618938677152665664920295280878855841898583513301\
8911097433437442124072023478331517837255761832151689959579597153364671228126296\
5111777063589916269901499295606578314149535161682575935684400918843728576943911\
6465962455570219188209798722437454434893800525661297585394852463110014854645523\
2890851517200998608818649665835505702310071845466343170242246237554718359061999\
6466673447954185565626241285036568802153410687585340984217350868107561223028883\
7008378256765794378724041489547681296084005136504968788056106866885185902377124\
3570955989157365072840563595079164261756771982089527454953015264738331700729457\
8472603077656370277442543771761886309544513345676273636833564133438876328373696\
5838953419082976108330877896008837543)*x4*x5 + 
1/81976858681431093181255093155440659043039417073900429463296271641712652477016\
3592597546663552489227321214975799279561413490337293613936062221374691409061359\
3565257649965276006295118786717600054105995762762410250005526543328406338260342\
9365178917953638623065328092737062223009149130641784771093092150812607113084399\
8833637174487992241464360942252797646366392971559199856454643720311640908583829\
2686148955871226519900009539022527644880028563509899160028007958662548567023640\
9707173300066576976902247584042860761914746330592446203066225325040155231975699\
3675652872051840393383580687575743093918201083018056471780044553367684621821377\
8897885795795911847852459928667099923192323302950570591830555321654796172449409\
4989219150560763781157121888174451500465868865292815200215896951962651448733615\
5413432308713389107934433722881590218122667652606075523052151739152334785815419\
1451721965326254792455000877698780282853300241812979316321882824194241356440894\
7638792000607402461544892559068734543507650860780841307888882788551093646444038\
9304009292219965710685384654307107619110270602880436734844938388005495969433802\
1498479033975738063237599788112732831314093634879803869317981297654049029818194\
3855843429187831625891208781773755907562620944540508872717774693652332631259716\
7162440329685681304917616040948086243853044070872538452573992435972706761333762\
1592558846140008541957466674137143299109181234187076156781820906672620673663624\
5247035459477582138322917016847165866552049735744530119574923653982604754398630\
0470218096254451885108803506357617413474743586922224117326624234527236552288208\
5527871318898207483522211961697911112481585229011869633013591067376758685180265\
2970159411467984919659532889893237289202316877175994790797219931672254586092913\
6851470139852770030543935745570530033851778052991806256594620893635424592910592\
3510107580977229076652631338740120100063336976375775044944876395389987797434422\
0456262469345050782828899527056921051767980380940064578051440245376165086880658\
9894366719371940078735351562500000000*(-519437267708142589107350572404579709630\
7814156174419609563405369260578145640257177024436110615825015028065411811862257\
1355632668377126163040538262175916132993787328419846045307154174441571224992864\
0262164082974952544844664936987573005058689820929482331106892213315582234053071\
7569871630273431824433913425840686784713923567933667140515021290263104168319044\
2592202497026852847667662088919065832217722143264930695934646146866325034862672\
7948017284559279459696291738627480976849807270307645888851061792468622024428837\
3076781339271509369019634488814100571471418101141108877556027842964018391921940\
3825643151394280357830186139894619960802193127503169942291386719235323853329233\
0038843441441894323403623927527619989440669462267348741049340974034248475876621\
5102745201380107843778210509419236879856655875231649665088088995693885673693246\
1324035187427900377636485350229202722889016373597908231712240311368300470591120\
5892213874957903368673888539633106272291010297885145890564505328465107558224052\
6062982011760759140047422311195317611309738280946214949130883861375395763562131\
4458043039958490774778518273215097159779241650441877051207043518643161693644967\
8568628144047536295573913047706304824944183649104796222098632562822734046758479\
3614969671883430019924676244097437375881761737876873476049499938342096699191274\
7284781302460676702344809996344895088966712156015423973202677084495202221421097\
0724922666842340287773953310084248798283681126000108080646787335914678675234682\
9573826846334837412521229876559514211498502895299304082034990739203166508689529\
5846226497087298901331125979629502062443247874608260282854130921553574461484152\
5726709557644741014527796041173452298241700889141759116560641990473516909862034\
9548478758552147251291754622262848184181268211857754399595775779529155011721099\
6010703975746508739178355403730998374129715535221104717903013451074830888004530\
1138224099981780670659938748285868821460053051911849526787253845140355671329242\
342062307921845421098008465163964843750000000*r - 
6972485082434062264001697346863000537291492908869212426410080142560154295615497\
7880215156271930899371362639233226538678786080545464429491887885936147131223455\
2979348055953962264431491370777045841521477890381207737100662144056673234208384\
6016194021262400066167950593289354860085797879137003013089709029209789730530489\
5929219474895426369079023610110769854653509871484745515784929823179244860586816\
4683197649751589782159078702278477138527463250786045549398289244577832830489613\
8351870446907090118251232788602116018656230318650430292937459838924992712448974\
5125417087770278028831302129281345235395422108467228251538229896950034178874618\
9466449021015156956816203487954301719216070779497042729135649626175617707799308\
2096769075806910938856429642015735644462860164796031268680235138031772269113010\
5480785574952361051874632563843973702373619843864923049138092609352870453297684\
5028519175921859283216690728926017092728737008242193690795338850013711290282739\
0827372865611006716487510389928739398600114951143566914663642402158003327053516\
7842123756110703819807984057475185372099205202523118417664081901066911070437735\
6949019001345340923180465029781250909477767284407716974417415969444992186113132\
1305736327147602636443432704731933333865876600684860038411222807926226116371470\
5110067788773363919037924568608910520522240212332785375975138589845449124567143\
5945265718020992886080702829009025600761924854243600298680281434128298240849067\
0637360908511545884085976001250050120146017869722778943867531596774204434633205\
2864835626977775797318572932611265641046979054016537290844338675402467173318942\
2059408675191578349141739506688460057733817452695228029228328719719406329668817\
7025002604732618018812071660643168408526939790885894874749219496855251075836941\
9175232687961303859731578035440792561151825289566053813429809287694864669608761\
1126274820256067363938646276854389634921293084938103693699836959804883806949323\
6364303661182504473732064732669916849628779283968024939566160453979809553327992\
42765556869643766533853802576574733)*x5^2 + 
1/34430280646201059136127139125285076798076555171038180374584434089519314040346\
8708890969598692045475474910289835697415793665941663317853146132977370391805770\
9297408212985415922643949890421392022724518220360212305002321148197930662069344\
0333375145540528221687437798949566133663842634869549603859098703341294987495447\
9510127613284956741415031595746175011473885048054863939710950362530889181605208\
2928182561465915138358004006389461610849611996674157647211763342638270398149929\
2077012786027962330298943985298001520004193458848827405287814636516865197429793\
7343774206261772965221103888781812099445644454867583718147618712414427541164978\
7137112034234282976098033170040181967740775787239239648568833235095014392428751\
9895472043235520788085991193033269630195664923422982384090676719824313608468118\
5273641569659623425332462163610267891611520414094551719681903730443980610042476\
0409723225437027012831100368633487718798386101561451312855190786161581369705175\
8008292640255109033848854874808868508273213361527953349313330771191459331506496\
3507683902732385598487861554808985200026313653209783428634874122962308307162196\
9029361194269809986559791911007347789151919326649517625113552145014700592523641\
6419454240258889282874307688344977481176300796707013726541465371333979705129081\
0208224938467986148065398737198196222418278509766466150081076823108536839760180\
1068874715378803587622136003137600185625856118358571985848364780802500682938722\
3003754892980584498095625147075809663951860889012702650221467934672693996847424\
6197491600426869791745697472670199313659392306507334129277182178501439351961047\
5921705953937247143079329023913122667242265796184985245865708248298238647775711\
4247466952816553666257003813755159661464973088413917812134832371302346926159023\
7477617458738163412828453013139622614217746782256558627769740775326878329022448\
7874245184010436212194105162270850442026601530077825518876848086063794874922457\
2591630237124921328788137801363906841742551759994827122781604903057989336489876\
7755634022136214833068847656250000000000*(1374261640202967606489057217780042740\
1483140074173907619782005922192496703591799460192657665770858252333743259953012\
6787218957056978012694770770005271116134782565423729236236352559735403192471436\
0834374205477607655776580395935297576675513642093165632238029742522650301383815\
4730821413270763311146441824796993182971948251584541008884368977589034589161732\
1239303371991587179110692857588568565626712675778542595369874473534068636787466\
7671790735630255631096885904162205242355958503999984743282594470327521008701367\
4343099457215188113968674498039732242753407681944830477859494144243109736866034\
3738370780988660753227005475868341474585307186236695760752179493075330415410856\
6778690707254881959269937728312320560753370515801427114429849612204855135983391\
9902006266242077705052339933499928624624873231154631482895178557351085474723305\
4162936514160050903505807724472068557752978853819826216370069603585863545223421\
2958109129553469013021551150779622840966556607788521249983522527265110074271662\
6018275719811834245847549240905142802819298633744337288030512353812923613727668\
1489586283271977241296036017625290314942975838274767743381185646827438264825358\
7925180377317013814325732443720612851483408289200420444381788708275439734762076\
7870449919433464524891635995291016790691266479344547120749968509632201029544114\
6862495073180506895135914584663388388503221922273583506788272125821365176705987\
2380794074858704039454956292630834276857786644683299456060248637358692921482757\
9996238244695309324269776692298885255573063877029648224335980785969308784787438\
3997251902476464353926832895148172827923452001783324272307629065732326485774986\
1560124649194416681073757636043533760752016944888787868344092747752057375171226\
0310998378313223683411778417960076390790168154193582458477984108255256627347112\
2712291036996014475453294417104722891987650516369666366180856518277127294387241\
5553573523541687219249879945223400445028154473458979690505632462344493215458623\
68764600069615593230644678752984116579394531250000000*r + 
1854134805735359324667653528660273115379892815332207599673476161981273876208680\
5793176671110237272126861210089164688820858882363038438376428771983031520227122\
1870776344991933956681449677043836527261345528162271538290810654933902819399329\
0351744332423470216033923329166564364270776896788951946237989945841916043866786\
3013136267563134615688527865930427914669108976298900226415689387716323763755636\
6387729740551833580538159773361865289172054629049614231369848644831002869265972\
1287150774967201728602511160808278130675773003928208383858640927285757851884385\
8561419506062767745731547155727709449230387718725893768889135889832282573516128\
3822769338456130007609946362633971875969633914047549399311598506000705626737755\
4492410867140322828523380878776276905965493477449132014269682506927081512815003\
9506668909914022637371677604646045359201741017645308709439304761644729703992052\
4947755175441516363418474777398590510847559579821437006925776290888825235659295\
0073908294544825059022274308905755566649161694375414378937386974142497072328222\
1088819518685383318313864842095287701016168798263245019755869410577159746810008\
0402023158791745718290210773658629246857354307791616142263989256398278421890855\
0557404467256543102843537956603681779051348866999498591201210551372124006839407\
0707862089796298432786908502219511047392047627982852396467125193491373832742195\
2450154113646049540602232507949044222420181583191320385771259590402559841644320\
1316607297220137066339070478910560971870608003435756499088617728687770106993347\
3071620861640614517942524135688611738959720848543849531260011986246387961459343\
9641703217781212147393919268529061227299022892734040533071510995971432166575535\
1473650702246345406145260524346386075929300479699360208662958521672336641139239\
0530886633062976291108087691309593099903583135933169813103444782905567482964017\
6824224413267774187176921278077038828304754573401812181277812029643366676053157\
9299807374897742743046435575493015401749166938261129742356386562489659476575816\
56816453632263288594922514873562022831271)*x2*x6 + 
1/86075701615502647840317847813212691995191387927595450936461085223798285100867\
1772227423996730113688687275724589243539484164854158294632865332443425979514427\
3243520532463539806609874726053480056811295550900530762505802870494826655173360\
0833437863851320554218594497373915334159606587173874009647746758353237468738619\
8775319033212391853537578989365437528684712620137159849277375906327222954013020\
7320456403664787845895010015973654027124029991685394118029408356595675995374823\
0192531965069905825747359963245003800010483647122068513219536591292162993574484\
3359435515654432413052759721954530248614111137168959295369046781036068852912446\
7842780085585707440245082925100454919351939468098099121422083087737535981071879\
9738680108088801970214977982583174075489162308557455960226691799560784021170296\
3184103924149058563331155409025669729028801035236379299204759326109951525106190\
1024308063592567532077750921583719296995965253903628282137976965403953424262939\
5020731600637772584622137187022171270683033403819883373283326927978648328766240\
8769209756830963996219653887022463000065784133024458571587185307405770767905492\
2573402985674524966399479777518369472879798316623794062783880362536751481309104\
1048635600647223207185769220862443702940751991767534316353663428334949262822702\
5520562346169965370163496842995490556045696274416165375202692057771342099400450\
2672186788447008969055340007844000464064640295896429964620911952006251707346805\
7509387232451461245239062867689524159879652222531756625553669836681734992118561\
5493729001067174479364243681675498284148480766268335323192955446253598379902618\
9804264884843117857698322559782806668105664490462463114664270620745596619439278\
5618667382041384165642509534387899153662432721034794530337080928255867315397559\
3694043646845408532071132532849056535544366955641396569424351938317195822556121\
9685612960026090530485262905677126105066503825194563797192120215159487187306143\
1479075592812303321970344503409767104356379399987067806954012257644973341224691\
938908505534053708267211914062500000000*(-5704095960891423863815993755976817235\
5172012261085625256558263700364791523131530603469700824194208969084760417040668\
9536082595355218981095394790323279310649303320544094932096087689255833986023193\
8520414322595025622826689126980695301630736714510097449507257365496155193424914\
3564984726956662389559734712139280333668546645447094622651711821743070235588519\
0208630636830758503203657510191853559993019670307914829934346462168133463277149\
5502425747032778109322346063514793330845443461531645205834399981961253295204645\
3418269273313564942859167487269241263951280652954309537936504516081977432260378\
5233896205003457123499968947117886449251470688403090258101372210424988901542619\
5222490906248597238341128128729585152685296653350312321446014172437007733907429\
6744296998575934899671536267262570490938499942612974109341549502450828429985349\
1422956102591294830967495815512214497595156467794231411737101326585786008544174\
0357369931641261776116634522888746811325483464293082807333169496643579121479884\
0304407496666828913517147704849109925618776380712148429066843569758991692014969\
4372190775607100069391613109317523348369599763696395806756690569215304396793979\
8606148726611007404068446084793619460041338586250866427917949310248973888365604\
8068727893930933869685737726116712824792521071614545105129132329513059086690162\
0058703722455340425378155067230131352922714834253332828818187446330467729429531\
3445296627938546539594790482618826494447666747689141407969214178985729442884666\
5355971194404899731134562466307986518464359010132494759709911590051868578852129\
3520729883440170825164598861882859321147146675016648500732683810058879301186153\
5620797639180464245373723869274079228131951900107744941222518200426906298982993\
9849229753982990574161502696385816102091309327055096583040013471434742870079743\
8618628188220546653648560659001350368709355635187196089269539460142359885295757\
2476339267572084553709983963731426178005209003493198782730482871659942108916968\
00280157239525160873086001503894414941406250000000*r - 
7738099933585258381802511179813951065631550381590780921198636320718592148148053\
6210466542815302750634016739878872480803259807615303477482734842242420370493155\
0757326026933963816605703596555654653488497964017798320471115816623287347651839\
9950306233167364685980644387913012968458565030290915770120462562401698874028274\
0262205798008722502051426203769586466743138455106800828966280550031110590571800\
8280808115424172717847210347139448093995054868582479112576086396821527247969520\
1081244116908164456123878020413336861180938506165661971871608193746421211984723\
3755776955655787826824158011901094396129545268521876404677251821525837843556296\
3017647225419488740366736622990558469089329113107590033656963334487242949729397\
2021911922920244528789621524544046216472568232098758977966522725047028305527490\
8325262628479406749857181299433331390935627320715553783041290455045443445016462\
0958933843210897870594167874405338457979279823797236603995429584607603606698524\
5383209963695463892957753948903601363479296049342926529576127878765300312492755\
5692169371384271210446670863353363305248969442917703836254292732595485771920653\
3666348126546285366108371697684780733022824305227848740582972592620252714039151\
8562778793517704202033509810237332512986936946859833070843578785902540355365087\
2969678355212686237685316100030915977358869681257616457906201374658828800238799\
5807572993529998863484692199237332752398799440152897214195684414762116877251187\
1690297170180688831366030000175484295408954712587376587251725234425211308185538\
7881499154412177399821794736859153109766408625502821020681411629787723725069347\
7593872566182340661525824419583356009079628129066312750295877426966021297390243\
2815796854156291286507007047994306626755295631570804601243807805888648037689028\
0195850973476844683836611124947847416960180279586673879294843579209748766058612\
9791451006652942159079272712290429914747572631017695856682608378325184602352599\
5460333094916591411605267403325008025440842030630466890761349915235687088592389\
68925151396204291382824522163776488043)*x3*x6 + 
1/56628751062830689368630163035008349996836439426049638773987556068288345461096\
8271202252629427706374136365608282397065450108456683088574253508186464460206860\
0818105613462855135927549161877289511060062862434559712174870309536070167877210\
5811472278849552996196443748272312719841846438930180269505096551548182545222776\
2352183574481836745748407229845682584660995144827078848208799938373172996061197\
8500300265568939372299348694719509228371072362950917182914084445128734207483436\
1968771029651253832728526291608555131585844504685571390276010915323791443141108\
1157523365562126587534710343391138321456652063926946904848057092786887403231872\
8843934266832702263319133503355562446942065439538223106198738873511536829652552\
6143868492163685506720380251699456628611290992472010500149139341816305277085721\
2621121002729643791665233821727414295413684891602881117897867977703915477043546\
1200202673416162850051151922094552169076292930199755448774984845660495673857197\
0408376053051166174093511307251428467554627239355186429791662452617531795240947\
9453427471599318418565561767777936184253805350673985902359990333819586031516771\
2219344069522713793683868274683137811105130471463022409726237080616283869282305\
3321470789899488952095900803198976120355757889320746260758989097588782409751777\
9947738385638135111949668975654927997398484391063266694212297406428514539079243\
5968543939767769058589039478844737147410947563089756555671652600004112965359740\
6256175810823329766604646623479950105183981725349839885232677524132720389551685\
2298505921754720052213318211628617292202947872544957449469049635693156828883301\
9608069003186261748485738526172899123753726638462146785963335934701050407525841\
1591228540816700108975335219992038916883179421733417454169132189642017970656289\
0588186609766716139520481929505958247068662470816708269358126275208681462207974\
9793166421069796401635041385313898753333226200785897234994815931025978412701409\
9657286574218620606559437173295899410760775921044123557206587011608535092910981\
538755595746087965965270996093750000*(-6629510507812563462647901570789017359424\
5808859432404727287022901739063915348305143749253160737176133392915973298560621\
2503257492492957391781598728404158909269413023744906665035183933199394024288062\
2913124133165298792155184590418691245981291906100307910344594982482308703177383\
3993896947658927516316070695090381239433928545721319590872822569036706510022981\
4979250716391743730038418746278902767077867690793154079473224485870718829064751\
4038827678621994170432009927544675696443766034311448895803042777874232091941708\
5893081813704795106839286951718924538052067992307822267334228841593075108532113\
2755455716409322999002664412709822780361958087458414487407919953846888539184570\
7726053807781625971354165474286172955845173482955766316787432779715177376020562\
6138537245173795240531630694754178050936355353703806067678214428378499066115336\
5391613933843432076094487874103704595781746679939343535349583216028098005642055\
1155040485535920704677770559300779332470412340420992702189770847945932552817004\
0914101823951035430746134797936267493266547417288568389776715208796861037540104\
0317050034447315030780488435811052386253971430275131219680161764307628675742153\
0250661666790424061507350513741731276193457781774854438273330487380937757981402\
4771645461175922503898752843858418007605164225408498668862211296612548881610386\
9601476574557299307232790230072821978832989614028954554397423930933611337747480\
4517249375000964725005524386598067252844042822298957092225846974868499191497834\
9411595221051123196422980456019274887116012037065074494805462869880150079181604\
0023941725252021731504192834238734331188210175389601028719226048684149184719331\
4285267919334955572193682628279256302048293249571374284998366952353420496227295\
3101165166638389170582275302556889249542618904158052294357218710535513862530655\
8687248960640716663120919200906547097239952067330658776122227844466627916749558\
7594506841294312041960485185508668686871381882706182593973531226205635750158026\
73985747855437370686299757762402343750000000*r - 
8955339777571523854434987874614269883833260604300957324053418799861864880615683\
3071920251116076009272872644591563426644034783001375588454641829279799666358236\
0750984009269692558859472621095444267343352947107606232184646249368470045913291\
6365705511020987284356602494001379376869880550859831999627984479782468835470768\
0044921155937519177937778706104786195755918668642570586944701857822410325558040\
8430854552852074545844836483181065556242161135173693372349621049465020505980444\
8439846996505164060919423074412343445172610837486608879694786892565738337808848\
1340651302441670352723643626785820108199468685983251481797675480867982798354253\
8131665660621192108789087412399122243096032314124104213283231567571162540046896\
2640271829428198181567350773314797320717502013839735924218070047013507490673582\
4229861568738760604707125969472232163921108104808683927170014590464015764499214\
1668309539998362746805258637841491782076033190946002858545411283589951402941271\
8826457194288711986172827233287448193772379606258895574110520003695126041060373\
0716648563368879053099173188810629052023751511718632927771452862078407825469926\
5145147399586184341527173107022931771447790969512125371324407013630638494656233\
0937735144203872224636786278682174615320143081185686687038063632414381858805243\
1706143701032619552389747665482715770283705245850061001276951942386763107427138\
0119559934998850036177256730634283907647651180186445804294818996988256316709643\
3670875077498983964373623068550247914712820529364455224803229021650904355921868\
7164594285640624814902738977059495504163920632235564665200580843409233004985897\
6907057187769769274848652411355738140109979208507036069094556202941648218802953\
6544877821867354065502051952406804671941108726538563635996082101990857570526840\
0499589276238497506276849436290666005675903145929595502530433505938976111347004\
5056153206854226668853581814147361294779890724791778075994447211780311502221897\
0378289038207157552913545118349677740881041712355764511204127920797951938966737\
62578972224448713691403748269924749)*x6^2 + 
1/34430280646201059136127139125285076798076555171038180374584434089519314040346\
8708890969598692045475474910289835697415793665941663317853146132977370391805770\
9297408212985415922643949890421392022724518220360212305002321148197930662069344\
0333375145540528221687437798949566133663842634869549603859098703341294987495447\
9510127613284956741415031595746175011473885048054863939710950362530889181605208\
2928182561465915138358004006389461610849611996674157647211763342638270398149929\
2077012786027962330298943985298001520004193458848827405287814636516865197429793\
7343774206261772965221103888781812099445644454867583718147618712414427541164978\
7137112034234282976098033170040181967740775787239239648568833235095014392428751\
9895472043235520788085991193033269630195664923422982384090676719824313608468118\
5273641569659623425332462163610267891611520414094551719681903730443980610042476\
0409723225437027012831100368633487718798386101561451312855190786161581369705175\
8008292640255109033848854874808868508273213361527953349313330771191459331506496\
3507683902732385598487861554808985200026313653209783428634874122962308307162196\
9029361194269809986559791911007347789151919326649517625113552145014700592523641\
6419454240258889282874307688344977481176300796707013726541465371333979705129081\
0208224938467986148065398737198196222418278509766466150081076823108536839760180\
1068874715378803587622136003137600185625856118358571985848364780802500682938722\
3003754892980584498095625147075809663951860889012702650221467934672693996847424\
6197491600426869791745697472670199313659392306507334129277182178501439351961047\
5921705953937247143079329023913122667242265796184985245865708248298238647775711\
4247466952816553666257003813755159661464973088413917812134832371302346926159023\
7477617458738163412828453013139622614217746782256558627769740775326878329022448\
7874245184010436212194105162270850442026601530077825518876848086063794874922457\
2591630237124921328788137801363906841742551759994827122781604903057989336489876\
7755634022136214833068847656250000000000*(-100407187859645227847804662539079314\
4760489219368074079150354030913207592052203694573035406229650566268214314164506\
3762004448681159135235340882212047228610292152253085490393890181490343060367022\
9264943736676357059720231619047467448654354433490300710430955763231036451103107\
9497245033110301321723183059081681877116239402005188467867412783516032849488027\
9620220189221802348163652113600951283246841917835091267127539552301385199572006\
6346717222212618867343512266558348468809260186308922648686555669969509913107676\
5148836897414404679447538185428807382593044448953584489643540871519349206602041\
0055428722211141033373515970911008450067774072894870332991706251731659039206981\
7950314796225137629991959443323265315184065059054885798219400440876227008522499\
5505430167491885187779222386437723160805107696915926539763499550035515999455846\
3436969418582792385955740849985479841165735345568301610503254746859618045297687\
9343965355805441716961440131929691375463329427598916171001233825737337563723480\
6870113719332828200722322771223999495677405033954240537229439569594177688824526\
8130010806795431752254793304646443756564573335783469982021640001612201037965051\
6652461570152435555101418860976359641274392889401687567393381699110689263836884\
7064259397355948646057059007485970446291645615834371163309854088255842814562713\
7600364703592240289135383464769708377636786953279892286400970400410297350215467\
7674815450838525393874000780593653637028441186056624031881184984261275777289428\
5912492134338929696696320119651192379839244584743278629991399617667079616050339\
8765514994610379901817442968057837136077912399594982840836309445885357460101972\
7834984649454191950469474118123566526818785123652302889045385976282028469395718\
0122810714424935777691226827224497211852907343195186551443975719995903506974806\
7306552042486505052350227719009032263225545420807899462972011642837780775609078\
2995838342319578012700063356125821252171476738474863072193095502097274463135357\
029703630065588663380237028954875945116503906250000000*r - 
1357637764967695089317382630740185181668628097149970702860757542834155339920704\
2356965009600423021836124203222378128385174165415545165685565777729310943809653\
8311542952443755755502486831504124132266093107256224264104207628024648444038314\
6779047921727436913207751777872380355340908033599602961822060157013444365330271\
6799983496884038127734422249104413396735869170614819495238143006193551682930042\
8831121891420892782683115201723399361696844867592326319337631503235170717259484\
2242335799372051720255194827093590461060227817909800384533859905692219541040160\
0853265470528706371971665072353197567777194697828580010384056704916580661366984\
2045109921091929656228555248243240166199469537560655041771822861431556164351603\
7043590524475195620770760127571388963473874963458641252117170148870582200799395\
3457779025749944973128679928782893350799730235876469292014472755058576718515842\
2920677820574563473534801608315718605023544836754611926353963209846659343498645\
5625687267138140236445806014343473730178963338808561975286421982102122155553483\
7929408378278128455309178298896378432379311155793224664264995852611919132928831\
5738856108352002943959347801558309519698742591021128557176557766143172163368635\
3450255068849052919818185588038919633543007802699890307724879706888096246734055\
0684596753715533628232446325132512789916719871603896503307796364250583023291656\
7931942459979522064529658617685126270865132772102947326514677766494061585346125\
5187083938355781024227951076059745648089476277640480794495578006058268571511129\
1999691365403899647265325456917215273833564207799135435170116801626181480766256\
4493050699966394342789947476032131641362570279525677532197133426237034671096467\
7059421767436970213835499404749513356560763459898535604799618878706632167953194\
0049846026257106584713223397710263719651313996801882153056926943025063057385421\
3824517223071587028385347714569846789031436206909788210118854075418862911967411\
6897957271286986833259494835826022403941533270638103170454467536071893204037240\
71882710828781105928930465010273483501211)*x2*x7 + 
1/28691900538500882613439282604404230665063795975865150312153695074599428366955\
7257409141332243371229562425241529747846494721618052764877621777481141993171475\
7747840177487846602203291575351160018937098516966843587501934290164942218391120\
0277812621283773518072864832457971778053202195724624669882582252784412489579539\
9591773011070797284512526329788479176228237540045719949759125302109074318004340\
2440152134554929281965003338657884675708009997228464706009802785531891998458274\
3397510655023301941915786654415001266670161215707356171073178863764054331191494\
7786478505218144137684253240651510082871370379056319765123015593678689617637482\
2614260028528569146748360975033484973117313156032699707140694362579178660357293\
3246226702696267323404992660861058025163054102852485320075563933186928007056765\
4394701308049686187777051803008556576342933678412126433068253108703317175035396\
7008102687864189177359250307194573098998655084634542760712658988467984474754313\
1673577200212590861540712395674057090227677801273294457761108975992882776255413\
6256403252276987998739884629007487666688594711008152857195728435801923589301830\
7524467661891508322133159925839456490959932772207931354261293454178917160436368\
0349545200215741069061923073620814567646917330589178105451221142778316420940900\
8506854115389988456721165614331830185348565424805388458400897352590447366466816\
7557395596149002989685113335948000154688213431965476654873637317335417235782268\
5836462410817153748413020955896508053293217407510585541851223278893911664039520\
5164576333689058159788081227225166094716160255422778441064318482084532793300872\
9934754961614372619232774186594268889368554830154154371554756873581865539813092\
8539555794013794721880836511462633051220810907011598176779026976085289105132519\
7898014548948469510690377510949685511848122318547132189808117312772398607518707\
3228537653342030176828420968559042035022167941731521265730706738386495729102047\
7159691864270767773990114834469922368118793133329022602318004085881657780408230\
646302835178017902755737304687500000000*(-1072395636061926307455482724196254457\
9466685904922061900934231074029972319034912821750756316059529181682237298392070\
1728987162853047629714139298757289562592579947919495636333012384591486607813664\
1932341167225777494996296189074933507406031940492222861472077098252625037616457\
7897398522170457287210592136793235093437154303165731525975768315550937116063266\
9660001960619092623429244621484029617587715801060354357652536608430627556443560\
0679016304909347864729648951678938015649018858932322688124751194840426657951026\
5668595880904073388655013501309141470324191465631716065925518877091010329883110\
8140613181355023994417152817033693121905178060479157370914815122319211115935272\
1486123770159895645833918683818050649023798181028475618863727825742437473735676\
3480572661428956421965085948607202622504373439880166081773922532416193337714875\
4270580712501219638407115839813258174971879687128665844404459946706869895055744\
9215631818014610843660596000213473124496141360051298495065246684338533765835791\
3401906421709559412326911380469635773267400950816458230535772506310782797830209\
4988295827870934351477941143983122175188361912976039887696494454083051132776047\
2687530438127537803555466986454591968746141994379711189644572928275285694756919\
5583691539677047426609188242133295327963000040779958725787710009681501277397914\
5035419732529113477988603875649570400078436289469793632265075265199211545809973\
1352132183177184785280158255584578639488047471422938143300559392176931296306159\
0172186074724022069736031262912393514749777758530754955352215276158500318739796\
1483184552792425821481920239199099399908150722825706614675664084059832416535914\
8308824258954759039959238746440267300925093889542426546988556895745470653333356\
5772950286894060049094920605807993478070697603784245465588500975123710911411585\
6358029627458080398425193548298158189392756463550872588601066729340737706379705\
6961930505178120474004741020993195882245324783361123361003042129987027526691627\
9373997764522649223363848862177921411816406250000000*r - 
1448216902654545312636797611393713196459704406471449943826543477053892009490574\
4991926645979997268650326089875309619506360849302979889374268918838521431002217\
6003257009771318574076605715512935015903868650455234598241851994007710623768556\
2729042943435467801264578117132680928588137029661365133190954929574829483376321\
7345675228285838428586522518118685410485966070513023633135024824621497256740593\
8769635504672324169271542415205219463348480026578921694939216676340030509584463\
1598146788238471670397332023290620801328863005839850537102962648732460156214506\
6185784295993781316988059080586274616746044956158845922559369943894789202968255\
1962636599776488047985248355425473390782786387933506858121664721026661683147157\
4607408891227200512847401031067724599469413613877883748687689296811061566359589\
6444043547309831883905800605298648671396232467311170446963970744538646466970175\
9789074263889206488940063717707868824912711551096003988768034237233271395044047\
0399589751518280389565853150165210946807526412335198372843520254246753443073710\
7739847527812899596957491929435202788714152644294194003087819900747674562162851\
3408461869242097783255297295869481568857148128484798872732791703389825005612838\
5549933025192590313316858934601661519522341993938058329695776106035574041604536\
4726713494445304237007482883128929868066701634491701312650717553246702365553273\
9812286645755116653050582703562267326503933563234744854170939278247540231743652\
4911077616247881657240473560009397991539973882903885266975783016895709362022857\
3734356224132685258165536112471931070195324768686845030633403995307105586870002\
3866713327227433722639384383072041661134219828784459167576098477469841928036961\
6024553273471599266046880660757705590190718184291374454049964228811864576425267\
6650183084836966968601952086305338361121612017591740603240189438372326455138725\
9487445646581076686864757582965844050559324598507397250334757932016841278627570\
6536573393560918282095730868648129194096137058558113549516081584092719372760005\
1981994214421124915302409891733209366539)*x3*x7 + 
1/17215140323100529568063569562642538399038277585519090187292217044759657020173\
4354445484799346022737737455144917848707896832970831658926573066488685195902885\
4648704106492707961321974945210696011362259110180106152501160574098965331034672\
0166687572770264110843718899474783066831921317434774801929549351670647493747723\
9755063806642478370707515797873087505736942524027431969855475181265444590802604\
1464091280732957569179002003194730805424805998337078823605881671319135199074964\
6038506393013981165149471992649000760002096729424413702643907318258432598714896\
8671887103130886482610551944390906049722822227433791859073809356207213770582489\
3568556017117141488049016585020090983870387893619619824284416617547507196214375\
9947736021617760394042995596516634815097832461711491192045338359912156804234059\
2636820784829811712666231081805133945805760207047275859840951865221990305021238\
0204861612718513506415550184316743859399193050780725656427595393080790684852587\
9004146320127554516924427437404434254136606680763976674656665385595729665753248\
1753841951366192799243930777404492600013156826604891714317437061481154153581098\
4514680597134904993279895955503673894575959663324758812556776072507350296261820\
8209727120129444641437153844172488740588150398353506863270732685666989852564540\
5104112469233993074032699368599098111209139254883233075040538411554268419880090\
0534437357689401793811068001568800092812928059179285992924182390401250341469361\
1501877446490292249047812573537904831975930444506351325110733967336346998423712\
3098745800213434895872848736335099656829696153253667064638591089250719675980523\
7960852976968623571539664511956561333621132898092492622932854124149119323887855\
7123733476408276833128501906877579830732486544206958906067416185651173463079511\
8738808729369081706414226506569811307108873391128279313884870387663439164511224\
3937122592005218106097052581135425221013300765038912759438424043031897437461228\
6295815118562460664394068900681953420871275879997413561390802451528994668244938\
3877817011068107416534423828125000000000*(6840433879900919473584408624275004947\
4201691868487190667460140040516746022711725291935068108818101020999426226499958\
6113780048550298773408761543333644986393625492090658989650324957015291137680709\
9485702056572137612881168022284262684646927473783293892201510810136268247749072\
0909152275633457490463694627571600399488605729305945875429498173612986454452763\
3971599666649734269410824197459385342701880972630828972418352824348850933852332\
1903453731797079872146920541738871815003386094506161987445762273946979769501497\
1391268806480277320754898540604491303862090250453033337020647019594501660832639\
7496732646337236758564536185335571978707437566660533140066880672710672577526743\
5000212714012755923433868532151039393597453723296958068010804887924038721824953\
4570621411639778033944174731677459712667396522764912748547169957653670377975619\
7903879200029316445159623154773003771688228097337154761855285781494168693451499\
6377337734192923390260007243835955683001028881010078855351784387010356427252571\
0588635181065592719815905464610585444853400010814398533037141772006228090999611\
3499286422401897276263229837159560645466353572569682042365406604787684450244429\
9155479510547511924696455734278699300201009813970464241382769770100273258670500\
0281800819463544165689302299531025660718559416087739068183539734973917757951713\
8467852612214983780153328730203638334653048656960520839694831285122757753700080\
9521554405466710220570446171321874583919195781681180496291400739869402342680688\
1980064031929379608487422212624467378029859580431190210946158411355062609422951\
5579028433338249293037928487592960446356591808542520768452780541616074950778753\
2147749952028448790661898668075092122829445813697123638138859505563101763211642\
4398423377641135182404868458523538256483736645072442242836971784802630454579828\
1549913794159679302908933004930906183857498444829330300106669251226518171041398\
3256611430761414522292675962563724175961491572440182771309825994084301310663660\
600131310620889874488696096984576556738281250000000*r + 
9236320113558225091543120345687752674080649507222359735730200729676676624690799\
8394512007157621454432270112985058002251628890852533820673004615461971210292578\
9015064127777880426138846643132324631961247134070120655618205970353099053488794\
5118269093992792405882303584162021779018381310227294032915928109516954899825405\
3790166078669953832839694336105243631772004288830616006203859802993254879949438\
1696447281036817501978357949896466131348436869386995850283815113508892890238943\
1255015295351386945438590702390869529537388579264763950993956627723177131506404\
6134042441716840270550640734525975263345999929331825517749101389927104982658958\
7370253331509915114231595722789159314296767770521491576739610367957635113809715\
3008876592570934915059355637385956616898498392653295021495298105401117591893172\
9541537599804550563380938825327694699521007191938515794863857033398781385145220\
0580294050179180663782588490720860313876669078489583789775349442797580995416022\
4455341670234766913845406273762901984334530972160586876738829793596711594035087\
2877300490277482724850546844698748884511304343528138756018815789269521373343905\
2096670956056686305728009406821186878464626505608146904623433730603165971932567\
8833986395170063813874945415038039702568202952389948017823588772542653897470275\
6155263807022609139438910724287281169662490325177243955406153945856396773971701\
9506409023144226802563223478220672840590887104981483920700631808452799032843230\
1699409185161649415594254939347955969150868355687206620984049629382621401133285\
2730431747170151091620867615953892643257754712796079427506009502137689915662221\
9863468837968890711285843953786517569062161321296937079582899344572384542800194\
3386378314249897101367700087152370786716650321701019365870893832669986076202962\
6760662134774202885664443425557946708254243505049957930284761754436697228837320\
8996463105080011818472872707566536648950808765669231384021301137689715584717132\
5537770967092268107739227242198953490738519178146422452990639985296470217295969\
878949806838647253324148857111456916207)*x6*x7 + 
1/17215140323100529568063569562642538399038277585519090187292217044759657020173\
4354445484799346022737737455144917848707896832970831658926573066488685195902885\
4648704106492707961321974945210696011362259110180106152501160574098965331034672\
0166687572770264110843718899474783066831921317434774801929549351670647493747723\
9755063806642478370707515797873087505736942524027431969855475181265444590802604\
1464091280732957569179002003194730805424805998337078823605881671319135199074964\
6038506393013981165149471992649000760002096729424413702643907318258432598714896\
8671887103130886482610551944390906049722822227433791859073809356207213770582489\
3568556017117141488049016585020090983870387893619619824284416617547507196214375\
9947736021617760394042995596516634815097832461711491192045338359912156804234059\
2636820784829811712666231081805133945805760207047275859840951865221990305021238\
0204861612718513506415550184316743859399193050780725656427595393080790684852587\
9004146320127554516924427437404434254136606680763976674656665385595729665753248\
1753841951366192799243930777404492600013156826604891714317437061481154153581098\
4514680597134904993279895955503673894575959663324758812556776072507350296261820\
8209727120129444641437153844172488740588150398353506863270732685666989852564540\
5104112469233993074032699368599098111209139254883233075040538411554268419880090\
0534437357689401793811068001568800092812928059179285992924182390401250341469361\
1501877446490292249047812573537904831975930444506351325110733967336346998423712\
3098745800213434895872848736335099656829696153253667064638591089250719675980523\
7960852976968623571539664511956561333621132898092492622932854124149119323887855\
7123733476408276833128501906877579830732486544206958906067416185651173463079511\
8738808729369081706414226506569811307108873391128279313884870387663439164511224\
3937122592005218106097052581135425221013300765038912759438424043031897437461228\
6295815118562460664394068900681953420871275879997413561390802451528994668244938\
3877817011068107416534423828125000000000*(-860433634716504740310611610705282782\
8091648671907423503059035765536652358624799523511496325997186799788343080778957\
4474053609722568656321667181783251708067401751009428183739061384956601711400525\
2725562445194128168198266736408113130238327809121019698149047409411769923167486\
1020098561149355439376145063149394384073864075529809090310995466177345039861284\
1998660832949852812211002347730050923240527012634133989818939537260519222637516\
5837640390787000379363289669334257369590931217477179675964020817042874494166807\
1904723285204429587391269769191350038503975676663050658787313995897639931253027\
5198262832223426972491111266511031519722789483537789161837430256232798280494595\
3885848507599045091974790602762692337891736282006837387893907997448667175451473\
9458920922448006248740339348502999344332109098080460465335013302863438139235935\
3740141594311638057900630832368474855508532907928547421147542523474293009917192\
2181394150674751916506184403901064010659337354332181634061658409783060795381488\
8174960596643858776350475363372071213541801401500665379368472777912462448013852\
1585136009098725058948203216673411042746008383088830575160047044469914841760092\
9941812267915321050237297219329678679829176546825695648085618047231571893412755\
7097562015971711024174467419754072327464387468754993369891258151459298286728593\
7110176056156934663237294047681963388644512817671309222681719846275338854501176\
3865173445457820805341090968305568158336103785909189526551384061638914425816879\
7709345598648465032604562467603566860978992299410247190191328305324414048302664\
5369106295953360378207841141691823191867036993456942271067346690036572747642046\
3941563185038497365412722984209531310163719025448309049576780460417124138663235\
1036368170132635533097389316674283679626372720610026024333977203955787633747443\
2882612038984456924086618483564527130032728725103082848717798573752124717059800\
1616382849224573388052666860993681287338047654868251405556410991825539874470259\
7237925651723902441731328794851341795019531250000000*r - 
1162315317104217604649939600383964274170614536638682333978028545147650595858598\
1906816644397988419334053907496824011362113564238060421434076554150131412373922\
5797135186425844376752885780972231083987383474350663944693719178001499073022502\
7648386963369972657644199305517688248050734279638743058360124859547159155869970\
6514529247833773876881247184810223084198363899917497605895350812782858442789101\
9366911217283983786260091973550746252023850567926225565883990920868559375860212\
9006105110717843396295544279491094510660543442815820340487848334373504835365262\
5984659366346793731934318522466236248909859224922431878537874475784530750530480\
9106133145306393053044249531573210334222714779547934797233190964491929921340132\
9727686480989890894059950253178715610498470606749475387314123153619247387539599\
4982096507103274387394056675900344555654699416002223110570907150682887667562488\
6651486288475526456363257918018351342651098543893554348029212224959267593862870\
3601140818276524477144809334395596134272004757176227520866995598329908333567837\
5691549017576701978575561490988692786491543889829936308852784810311302268657629\
0951756144744451365433752446411719773437479142684087959190435479548054033007573\
7800402726305367281713123776276407951656429938118452825227616407943630798183344\
2726617122389751136775179740424808639465650752015226654955651894002111143035104\
3358796250888813128640325376727625895254402936980073650345430018409131461737780\
6288377809386625816957930896159901149120322849651045492517240571602843794357273\
7348100795601699334769108996789202018142077233246618822139944465971757094792063\
5730171196420014912307459346365316137967288510404111297151610500024485547250949\
6603875543868054861086775750781974607154377236485776760049135885965207808911266\
0101949700789851874497676263697565099576217250154122907634946452317853661852576\
9338730456526902087107344298816881374179314895550207379225134298952805471693647\
9353412005380427012750556205915844913837771208127887017343478910338850045236342\
5853161277772213657121576127296311281287)*x7^2,
x4^2 + 1/8501303863259520774352380030934586863722606215071155648045539281362793\
5902091039232338172516554438388866738231036398961398997941559963739785920338368\
3471039332693385922324919171345651955899264870251412434620322222795345234056953\
5973688971203739639636597947515505913473119423171020955444346631876223047233330\
2457896175340151428384380596304097715104941104662974828361466595296385810096094\
2235082204489521349608676137778767009743607617188147326952505484386010527967999\
5431923969632786673570945752825675382222597531899619468846272910571515189349431\
4641466010808445990561225980519478711558543072998630831502152629041657386278405\
2259206700521489934390858295810659269180732775500194380059172486131662986423306\
7725313554437541539634762490368195810683859307571586030366020763130054277608298\
3871897598430017199907018600607941632164911509017386196185609798000921097279162\
9734508743141537144944941439777868798392029332934839891716373544491552138662066\
5938705681059911174100996012062932051572471178571200377272431929217474368261563\
3349373705600963637626073700706556742959308648472506965378624354289906904273656\
0894313340583010930817280632047385433913034358498599172720401262605467904864343\
8329979362828207471330687129458688480241353376864394248645364578139597860241902\
5010076594623441597033616806271293135357091955130496238633617303969585952725145\
6197975572561658118223108054848395836444490277989165026807897740336982914197699\
4910425433025899501378888418672875821187571346138491114247567955918008561159011\
5672653382096691463424639937209252511160324360343779384526945500538809506528235\
0521105165853321959814109402303462694598189442534764490119813794002036616849048\
8335089937646161189272510186914521914854237398758787262695756082674659580826401\
5207466043856162651398373537889632873980892399443649939891019202405129710340328\
1536910586233378768008941282495101795271714080642353105635930586876070633035771\
5857919158427219043190451552626617620717738701864632097488178464593803224194897\
89873500631195116385715637207031250000000000*(524756312467221091582615188213595\
5135940609226943869776991952307367189450168861091428071087618594933267596131626\
7022817774100932055383278250846316797632926649508178864058119863814058788409560\
9560696755289117893018464992784127079957859907762959044308752037075028161639306\
4149847027509099842218358309755868720595258281392344654386644589270235144500510\
1959980482774003767346361320921215557612430667992815124993448052794229091366892\
6952536363392339337203934105845025275562871580192780515573441334084596690873830\
8000142683239945554784670870249824248664111939491027325820662083994529528930668\
5102034476431709955392906781717464526241982825882918505228931651266080368297129\
8074484506183981148767727033006697587814084436869055221496687121235929758787465\
2041688885171539631695798987069883734172591718546911256429377616238489674079698\
5296361832079047833930087470020852519261767199691426523135276060173317775305385\
8731253528448251288314641204855620380809413052466951498583220015082324385224293\
7091055267777814692258070602885132243262352302652515343300103223952328689963750\
7734382247602169512273369078125825960050082395148933626206291386262957599833294\
1774788600251289069216006267107029690346589357884149516354067750512706680603258\
7675119908384426492872490336420860571740586207536153528672754825792626675382495\
7985058044799743606593645480180128250862472360710389556792450265957426060618098\
1652136695891289385341867494945840756243581617976142851959813312453884339592226\
1231692867848412266152684477577568018089095677430502333216617931532060221936838\
0821409738026968920442625735262236614720958194749274476759514328068249026219832\
1332171053069351827064121458439761718975797827123218609123196549242878093602981\
2335918196448589413555324794577424520087300594249774113936130513388919091027776\
7913256736365959125192745698597646349738080580898933253243016257837827984875325\
2571707803927351592629710302504458288585354367822727977987206341897063783466387\
99943198821591392207910731240890153747903417968750000000*r + 
7089167487234868336695080169021002057505998409740891110756679568700644989028538\
6170889754619453508898042316718635291851339958057589151422723694552892655334512\
2014582405881403115905622879546213388211126162731767975477274231997852462084443\
3246710468123506212183875529853296712102741550379147727647338145793013749052237\
0283856045633145252480535424775141344403250190001983344078579968920382923628001\
1134102210697200481384016076447228824574053593953210492194831489951015192382183\
2522713307728234786809911722084657180816949810331671367636721127376352311225177\
8579015314263456288086095354613854183080763902669135094847062699654265158170971\
5340537711196388660076848053939511000684891350611063265038233679954397863954048\
5779377831862544159851466196445763621516129421390553311978357992826728683006185\
7859555021649644903943169977246743797065690552959847079132676725810315295559121\
7805427975481736947489601565830771692026327360750819144082638212054178176298107\
5353569823361714814496910216144143572604698676696478320377648738370872215052427\
5774851841165874851688379127964729990644985512822434796753887491603965842709582\
6992226642491407556988441339086637221520529760298859405533173809871075563272295\
3357402866137528592641034175068684033855177584336141038905299092646203390086866\
9988144786940822163138531297292476764754963273622243841329389565843537600087772\
7320531805275781825383138751127128248273800369619776743849305926294223485591711\
1375144164700996118231606402404594232269622542360725625332922853462618026523179\
7483054804472081969882767584853188272459853137050389232565496376475703460410402\
2788221142907287095078456058147522804047835404690722050431459210761128059448628\
6983518963803856507156271360681868076870760170424547167980803875550118453783030\
6784655508241019601550210161487495042871568808516062823670264111271176022692548\
1564913277676394473948786771244582886931072468953603196002922819564053727268783\
6318360556591627574774118135055513604718196013716983087272361392779616113431835\
3073195360810036756678700611254598712137)*x1*x5 + 
1/25503911589778562323057140092803760591167818645213466944136617844088380770627\
3117697014517549663315166600214693109196884196993824679891219357761015105041311\
7998080157766974757514036955867697794610754237303860966668386035702170860792106\
6913611218918909793842546517740419358269513062866333039895628669141699990737368\
8526020454285153141788912293145314823313988924485084399785889157430288282670524\
6613468564048826028413336301029230822851564441980857516453158031583903998629577\
1908898360020712837258477026146667792595698858406538818731714545568048294392439\
8032425337971683677941558436134675629218995892494506457887124972158835215677762\
0101564469803172574887431977807542198326500583140177517458394988959269920317594\
0663312624618904287471104587432051577922714758091098062289390162832824895161569\
2795290051599721055801823824896494734527052158588556829394002763291837488920352\
6229424611434834824319333606395176087998804519675149120633474656415986199781611\
7043179733522302988036188796154717413535713601131817295787652423104784690004812\
1116802890912878221102119670228877925945417520896135873062869720712820968268294\
0021749032792451841896142156301739103075495797518161203787816403714593031498993\
8088484622413992061388376065440724060130593182745936093734418793580725707503022\
9783870324791100850418813879406071275865391488715900851911908757858175436859392\
6717684974354669324164545187509333470833967495080423693221010948742593098473127\
6299077698504136665256018627463562714038415473342742703867754025683477034701796\
0146290074390273919811627757533480973081031338153580836501616428519584705156331\
5497559965879442328206910388083794568327604293470359441382006109850547146500526\
9812938483567817530560743565744562712196276361788087268248023978742479204562239\
8131568487954195120613668898621942677198330949819673057607215389131020984461073\
1758700136304026823847485305385815142241927059316907791760628211899107314757375\
7475281657129571354657879852862153216105593896292464535393781409672584693696205\
018935853491571469116210937500000000*(95423414903248112015113705506781065765560\
4939248282830560137311322013059958915139819411716818518325203000879847116607467\
2693366392335923249128505370632880499098563663256904312632404711967022351889223\
5904354442480677196107719947454984525439319524498975973790564494726285962311537\
6944332282099025401717028960156763319669278492768808120126440820121379565578191\
1906500799145812744179953178324229792022669699380850601197149364297175508812540\
1053943454833249635264544227566211401223423668351429788902069543987803454927862\
7060634133953472898749595207068377001670481331664386465393820233858472566483653\
8882007666490239234390016462803647713824149606489312107381424934520337358416462\
7239423148296426195883555032749168867567101260835520262877802932022912178015416\
0822788593501468430154811453563923187812884213696945181400247842577867134711346\
5035219005512806579402692996136009293271937603767809713229107239139283909625178\
6577281050473438312154546444634493350383103027085069891069781626213147383227961\
7581310556679147850165198414199333384465514586110740831360661138119691149223590\
5841066010069962844175008777226964893428914045474583604887390948422887615669994\
8067928716277317247361101009204618304913669595486749056373168571166366809279707\
0306481884084524822043695848415437289963938239026117085049256888338484411986727\
2781611103059750411198735722010482849308965575449663861926918253418004565064218\
1055249665141282063138793576427821795534427098138954369803842310378419065757330\
8008175991661372585498753424440387912030374805738296259438737367222543463495802\
9055621285394839045926618199284055703978667959984101293709681232875897110897767\
4531795000547607827639374227112214030422260892617044579200356120167447962418391\
5174361979128222630745245694597820868857138030606667472393794336910391188147371\
8819242589606023036486162884013293224775425350934080570907592581399681809439640\
2352576830358482278206975248358530579855774138285400574324913835521836468084717\
443821610386518007314898379213183593750000000*r + 
1288916251003539749453451210883151806353313752164369848566730111367722442603959\
0042183274129353798335181362440376852340580901227103818705815539133254735073728\
0318740411074781722707137715722633793254438763851449487774351979194688852787019\
5949047622244149071303410732262903807210858586740680717473111139037306918066595\
1119238428412902733387317096814196014354072287790498784381233762071942250925713\
2876199722886088059184295470597839139614507541597019748179100180178875753585051\
0806323797442697907846370833263183261220614596974905527420067048781158585574485\
0039207219616372991111284859840035413547823266327085469302436386039145253603998\
9542806502009363465469368014045576552117691778973597210261260317055675589316495\
9515079055479754235526373108583814024962887608556780165473748281307056806654507\
4079098923181972879596952770792691222600761922354278118676359937200430997400733\
8278241330873512801853222105730855024351320353321598598040326302386639327606380\
0656263662765309847892533527282158267147686678425398774034170650445622904981940\
2307312669755309006285335720718928398286342438015570948703143114597749412846758\
0790350125641433978985489823347620218615474560524575142284850265553186207225597\
4845365152715515283472759163266896524250970641621108733349241162265021155611464\
8817126518254813283208223438972851838415181094308829734224158459358834916216413\
3031633524292834259686337886875183855789773170135621293445232012036844294205561\
1253628750835682239117738230868461206698834033942040524708294910444799184535514\
9967733507018709726781237214508090573430665653416396909711026359367048238517978\
0463677149500145939172754280130784969963179656924435821788305739921965644810494\
7714439979101474182863233166170788016538379676492343968417998438559323996335190\
0875102125578979053217388376623533772942056994594753877980302556420499966662444\
4227400423217101066964417599766352933823015622639416421174938189460472683731705\
4322747389914028936159486017608507493613782541481739463614981759634550821353344\
06606662972588021600695503107509750261)*x4*x5 + 
1/12751955794889281161528570046401880295583909322606733472068308922044190385313\
6558848507258774831657583300107346554598442098496912339945609678880507552520655\
8999040078883487378757018477933848897305377118651930483334193017851085430396053\
3456805609459454896921273258870209679134756531433166519947814334570849995368684\
4263010227142576570894456146572657411656994462242542199892944578715144141335262\
3306734282024413014206668150514615411425782220990428758226579015791951999314788\
5954449180010356418629238513073333896297849429203269409365857272784024147196219\
9016212668985841838970779218067337814609497946247253228943562486079417607838881\
0050782234901586287443715988903771099163250291570088758729197494479634960158797\
0331656312309452143735552293716025788961357379045549031144695081416412447580784\
6397645025799860527900911912448247367263526079294278414697001381645918744460176\
3114712305717417412159666803197588043999402259837574560316737328207993099890805\
8521589866761151494018094398077358706767856800565908647893826211552392345002406\
0558401445456439110551059835114438962972708760448067936531434860356410484134147\
0010874516396225920948071078150869551537747898759080601893908201857296515749496\
9044242311206996030694188032720362030065296591372968046867209396790362853751511\
4891935162395550425209406939703035637932695744357950425955954378929087718429696\
3358842487177334662082272593754666735416983747540211846610505474371296549236563\
8149538849252068332628009313731781357019207736671371351933877012841738517350898\
0073145037195136959905813878766740486540515669076790418250808214259792352578165\
7748779982939721164103455194041897284163802146735179720691003054925273573250263\
4906469241783908765280371782872281356098138180894043634124011989371239602281119\
9065784243977097560306834449310971338599165474909836528803607694565510492230536\
5879350068152013411923742652692907571120963529658453895880314105949553657378687\
8737640828564785677328939926431076608052796948146232267696890704836292346848102\
50946792674578573455810546875000000000*(719890095150380612165969811792107197632\
5914540876109795243487514948093442436723958160901002820930418986148399096459879\
6299844512871914635660842395237261852870487697020917754069716007822010608068067\
9231210569825470080974661741087854405102217533869582125100418366968007882034661\
8184149658555069265676800853470031965379253871033427169446850599344328293374241\
4995298452240685635329771066664501311297593068354462686316232626227453817352656\
6760029462181486594350401557957417477363770943066282389855535120570629767289806\
4695072204837304610439174622330005496303476037657968023692983616739539697915661\
5448340686814553314359491767408562078980145739574038507926898739517313808652803\
0224498480097715473754442143066017964569463846113256402890955768482512782626223\
3499667355854657183335268655987386206356977643192180797417847323944249086939446\
9747868167827927504562808994311135884523354231444070052406596453630900670874703\
2742756332229792836222165837618914546611984467331574863531030552865426327846183\
6077298062450605847491386794152780341266397928479742975205687199462225609428988\
5917862926987881638270701033449750335897780067026224506498941440672146993840703\
7946795427496048767143784885591966222690271476437957772279975455001837361012311\
8572335362269294981568504969133452845042622827809846835686791179265829367314114\
6783977940259030325943228155580286464666340747774789638976667607239851498627967\
0883268827792756484333558993010592429504888064463604433000154774338106515685022\
8501489965549343955841894323915744888398614548983261492604946074776237661714982\
5083131027377560417652374164021876975745724363401930663032467778541043614099520\
2902642576576073147969858100829774962625187771986641974568769463512080661173159\
1736275550283974701298881011195684140392182350319091211556116331664873638137777\
8036626083066321215006858388232524549245916969666747143714198615117536982628355\
4408778987836501003001686152716692253067954074827258704780979600404171559548252\
05877235060277773325580080558562597656250000000*r + 
9727567539051141442621792342033757496598912861217086898702906528857614746028015\
8026316073713865503289732612334488795805433204892217130075053902277797784852872\
8574334098600960913890941220512281785347611638727454262213504511655270675494939\
2113615330891045778357285702779240714906995906744760183183958963655937141345124\
1311322791406368418350732843913827745690162266233756104990259533029183228339931\
5446105897515723125055917454529164483528212609443885297718100089710337434797839\
3226648563049955921690567018313185223780276483104285528194857678853363894433621\
0575536588433742443923562428244348128439721181244535170420751991543238076997916\
6134414470969260764451033113508353482109301305907360500049696022670284445094318\
3244504477484565695812417503740590920122710494998995143829152815357045059363571\
9634616784587376067624412175570846305447818401775492118072997385858074048882063\
0439139870518129154683604759719029298658063332234798202698319455878739322156437\
5474036557923744038824929887812166839595801583032708880207520978321616146142134\
7257368996267967748561436153636470707480943955330973093595563539081221901094769\
4712578888764208719869246888816057862459483121783983644953555198041555052448558\
6872326969859457031854883376969160564785450224419208454904755667666594875808048\
0833864850752679646277476323618596519430777222820960352492291365869517571952444\
7166088759354847673260604546139379229056482154557367721543359899956697105352522\
3374218462771498718349122529984559792677020829730053638257367128796317119827384\
7277549888503950468526826313284495652290367890645008397913534564121733165492517\
8700818282561743137835584858940568990610322934899486132887325733168688920458579\
2781697622311561097848347357271954092055489203707189961633263605967001373086351\
0018612653656087719063611794090886000945886330394674504884665782732065499853016\
1792304143596184858592594176473938230461245224249066174492558033072456258522484\
9855624033730538862706151522324131667201081679896022095194476939892209669523733\
9640543583657226169557163396651793187)*x5^2 + 
1/38255867384667843484585710139205640886751727967820200416204926766132571155940\
9676545521776324494972749900322039663795326295490737019836829036641522657561967\
6997120236650462136271055433801546691916131355955791450002579053553256291188160\
0370416828378364690763819776610629037404269594299499559843443003712549986106053\
2789030681427729712683368439717972234970983386727626599678833736145432424005786\
9920202846073239042620004451543846234277346662971286274679737047375855997944365\
7863347540031069255887715539220001688893548287609808228097571818352072441588659\
7048638006957525516912337654202013443828493838741759686830687458238252823516643\
0152346704704758862331147966711313297489750874710266276187592483438904880476391\
0994968936928356431206656881148077366884072137136647093434085244249237342742353\
9192935077399581583702735737344742101790578237882835244091004144937756233380528\
9344136917152252236479000409592764131998206779512723680950211984623979299672417\
5564769600283454482054283194232076120303570401697725943681478634657177035007218\
1675204336369317331653179505343316888918126281344203809594304581069231452402441\
0032623549188677762844213234452608654613243696277241805681724605571889547248490\
7132726933620988092082564098161086090195889774118904140601628190371088561254534\
4675805487186651275628220819109106913798087233073851277867863136787263155289089\
0076527461532003986246817781264000206250951242620635539831516423113889647709691\
4448616547756204997884027941195344071057623210014114055801631038525215552052694\
0219435111585410879717441636300221459621547007230371254752424642779377057734497\
3246339948819163492310365582125691852491406440205539162073009164775820719750790\
4719407725351726295841115348616844068294414542682130902372035968113718806843359\
7197352731931292680920503347932914015797496424729509586410823083696531476691609\
7638050204456040235771227958078722713362890588975361687640942317848660972136063\
6212922485694357031986819779293229824158390844438696803090672114508877040544307\
528403780237357203674316406250000000000*(65052300429026356103153617000671047207\
4144223106022420037329805264332538670659651868390263362361114379384116416996994\
7659559576756393160507093530729934049553857500630211853709860029472416956695744\
9775155937912842949249832452736512250208342452073533225181784316717091719178639\
6427756261379771277486593300382254720053983679144911315355311162152131072633108\
9168647605896628328300435523408983245950179698550562526711535868923780033863445\
8035749740906706133537118746852007493163408577858585896127436616525309939257146\
2114795747430554254763623867505810751588813277998650049298206843387154977463864\
0455811068468823717087592575408039183386324827436021285805320574334912250490690\
0050988847745382699775426897588708410895151845225010573764774057917197902784180\
5968281819767133469434118765253391217287080525339138697344695736867424419109100\
8118885389812504493793608966871896900038251124439899288267923920085212588671331\
4023918571796111183860400480794311625957496378449738950456740686206113463721510\
7101452179348708497122549150363107934633171646945016721573198547373716233896094\
2017224027926003365027333672961112419149400986865970193607872032656011187920643\
4540354891708003652694539237540563288773605796507840359754163289769784858963175\
2296233570110107518139534988563324431170596300319683701412386788634724443761800\
3169431900779451112622310060543657119124744972681698579703075381297048549649210\
2516864108700519673724375560338218306590707299728734388264662344567120252535979\
5436250945688400435852160850906865701372668082081292422620277173438174326202430\
8832347208293789955167406359993471805212844328119622737886148503344253771741330\
1745601464115496141798973917559178376629298105311096828491750056407529226903950\
2264631686923308472216316324258083881139074481626694711996392318421205881011273\
8602664029675519940791707008340368427842111250472098941097270475036982104294730\
3076056686524510527139881953255762423527803158093077990866567769100519840489998\
78010040479242537554048713792981460029589843750000000*r + 
8787582225915470424734822876778122868969082851745941294520632193118522395435049\
1691734109855015408787351646268487212447558571313144064297691749844684622314120\
9116351289656140102663224997470253824247655921868386631149295280390199855645028\
5474463097129612719712911364717713762051763003817675589231871921456458620759134\
3749360699484185806524590719027334495719192129835191925039581396265004053176052\
9645165576516319005519513966465355266800471913444643524157574984611995936340153\
3463697987787522714868067149417010876045482622257616986272176875747219289173782\
6930759754010139361043956844126036895152091148882521981488783674728390784177975\
7372371150190503863013396344614752197465404015137415394097794107312436129017677\
7146177302387129850500247111637067359916981534720747400262093979959993689064949\
8827743192414352653790265731388332687460259101469546957962165612775895309351172\
1116237664395637723855367213787101707061200534385232003916801677633326150205889\
6847540151613242547442080776145787958005197824788879423520973800531813945636777\
4851566228794972937468169908599435819216749560797441918079352808470621540365240\
1464978517410197171519609499071069049540101917790953605109608521762436407561863\
9916020530128236410519475908830564264044626002985495680703094765718403497066866\
1010635090833616773546653954636489060352742388633171578409897288886274390491681\
7708242631432219550407108161102166372077448127605855478266959458504165452478255\
6038399257040090478782742912400801288289580121230416674866859282589145892523180\
3988828275238715108693291981070858115795998411878035382175305765936640047623773\
8361830299495079716864965685529450169678001931477204088008394314090434367724322\
8594542255159747385432239577777272473462407082515321845867851627695500731348151\
7185122182030121522904231132784010193799619930504784344878320423577913267545060\
8031968661391539635447625597965226928526506332890547272284531823711600166129524\
6197146428453742880243080681886109667128718677196986465520418256464167977921446\
690651525779154732480797966524817892902381)*x2*x6 + 
1/51697118087388977681872581269196812009123956713270541102979630765044015075595\
9022358813211249317530743108543296842966657156068563540320039238704760348056713\
1077189508987110994960885721353441475562339670210528986489971693990886879984000\
0500563281592384717248405103527877077573337289593918324112760815827770251494666\
5931122542469905017139687080699962479690518090172468377944369913710043816224036\
4757030873071944652189195204788981397672090085096332803621266280237643240465359\
1707226405447390886334750728675677957964254442715957064996718673448746542687377\
9795456766158818266097753586759477626795261944245621198419847916538179491238706\
7773441492844268732879929684745017969580744425284143616469719572214736324968096\
0804012076930211393522509298848753198491989374508982558694709789525996409111289\
0801263618107542680679372618033435272689970591733561140663519114780751666730444\
5059644482638178697944595148098329908105684837179356325608394573816188242800564\
2655094054437100651424707019232535297707527569861791815785781938725914912171916\
4425951805904482880612404736950428228267738218032707850803114298742204665408704\
0584626417822537517357044911422444127855734724698975413083411629151202090876338\
8017198558947281205516978511028494716480932127187708298110308365366335893587208\
7399737144846826048146244350147441775402820585234934159280896130793598858498768\
9292604677745951332765969974681081359798582760298156134907454625829580605013096\
5471103442913790537681118839453167663591382716235289264596798700709750746017154\
0837074475115420107726272481486785756245333793554555749665438706458617645587158\
5468026957863734449068061597467151152015414108385863732531093465913271242906473\
6107307736961792291677182903536275767965425057678555273475724281234755144382918\
5401828016123368487730409929639072994320941114499337278933544707698015509042715\
8970338114129784102393551294700976639679581876993732010325597726822514827210896\
7855300656343725718901107809855715978592420060052292977149556911498482487222037\
200545648969401626586914062500000000*(51079035356577450411964489975802320198732\
7315991550739752351320598634332730152901603032336903461867701844336366739996800\
5028447417831311593478798720659955456648567256294666214821186347725570494699907\
4714207591226912927266497824529488966516366473610256332556339466530747466156482\
2659874690363210213296903381189771353026376113920749447174725399054846600308847\
4295778622378089432122539627121592824240584020791432095428434454180047898117276\
5884815011415342852499602105385516182537257516059445519420861745672654706890433\
2725500475802504737993751934843720681026319571596378683235603623575976427166933\
0536921774337545747340676379248770041620574168757637089672047885828687176096751\
3505043376822789683451786532706620499430239782109170352589974259232355936055425\
6033930218309307231390058996329433600472942803003263938011742492419678592891532\
8631116387157320927019931097554800755856159175651052577706260908013661443156914\
8448989085783024891237301259885809959886349506057627253315062545635137630923490\
6419638049542266584021790751392071507035801074190060526630043828762019082909029\
0497441612930744065734244123670557431726309184530127298622687558006091326571940\
3081336055188815494527942097802391365051732083312506196880170502125952938907975\
9509971583788716448935926150636496010168756511165760812236477301187746895797603\
5708281162432391670651302107680322040315409983686919568085373632243986073142089\
6421676862470427983798355875828295076402177380732673312132758023287970320896031\
2000723714568404380698338412311187362559281585600442337112329657474252113987799\
3524130571658532554189974002281888769166070930241628854232443365421942678845544\
6809627033768670557561464096771508313400462623300876164410032081303967017419662\
7568790117678701070869333269365985318969243335075494803787248127864478910624569\
3184948395720187754634949222506106607901271236830811599690578097863099389895693\
9607853987654735788785763005523693735256553503638949969404418395105364834377803\
6585880406150022999478568787385058593750000000*r + 
6902760181297812783642280138346697432917620041745225176545137171012665719442486\
7104810511913090422874155969834042763567336606490654522965179155983187911140946\
3590443126825541555318471738616541991516476556334854786525374576960566593907527\
3931882006035630721090197767860880204674513776947028578556294624208601132056684\
2061701637434969179760812221257268486042923764998224079824720634156855394211007\
9099413318056995454666174601279825684799862128715959881202264622028159805482946\
0140600758213236433567917826630774686459624520415814614411545853487998029116608\
4823703818533786292293122053367774758710749955995404997167516705038995362718215\
1887472353453109082280292499091978866027002618261824036941226910982837405665147\
7356109762312644875184576647526086825362009719440568636288517462886211859095009\
1913346815333719321076751659190061061853994938908071698054197315153579486765108\
4838623026126878935637945188834161800405644385638668564188470896355645286099879\
6854660508082550871563255288182266912178649158436335338296299870259345632473964\
8057562107277150552662790992140719860730367595731380036263217560787637790366489\
6846846154061012385059324519877755925408333791168665976617396016176045659483918\
0506333400686175286168474403038906039298957437602479447151295773702867519440436\
3968473051850371404900546598239898170746556991959731080369839107113474547761110\
4199009614640213100741934203516964150442088297946883080219286282794439523457843\
8374322234111942151884705558438056162300615921562407728122482493405552373719653\
9266466904276808395002267627873792772425225313938970594230432479204363203285116\
2565837484303137810672389299612697988291231543733210057861473797715532493306945\
9530728750122428537062882209205249888410864986039639295222922870542075736728145\
0129141447013019476574254851547606733681305217928173345082108996319372543604446\
0529677845108252838864456856037064713510811578083366964003640999829329698392984\
7916623446472750896335906956250801244549944340588871695257056995021700847835152\
34721597173128495481954306838521705621)*x3*x6 + 
1/11251725701372895142525208864472247319632861167005941298883801990038991516453\
2257807506404801322050808794212364606998625381026687358775537951953389016929990\
4999153010779547687138545715823984321151803339986997485294876192221545967996517\
6579534361287754320812888169591361481589491057146911635248071471680161760619427\
4349714906302273444906873070505285951462053937272831352846715804748656595295819\
7035353778256835012535295426924660657140396077344495963141099131581134117042460\
5253925747067961545849328099770588732027514202238178890616932887750609541643723\
4426070002046331034385981663000592189361321717276988143185496311246544948093130\
2985984324913164371273867049032739205144044374914784198878703671599677906022467\
9704402628508340126825487317984728637318844746216660909833554483602716865512457\
0350863258058700465794922275689630029938405364083186836497354160275810656876626\
1571804975633015363670294238115518862352413758680212847338297642536464499903652\
2224932235377486612368906821832963564795167765205213512847493716075640304413887\
6963295393049799215192111619218622614387684200395354061645383700314479838941894\
4127242220349611106718886245427237839592130498905071119318154295756438102131909\
0333154980476761203553695322988554732410555815917324747235772997167967223898392\
4904648672701956257537712005620325562881790362668779787608195040231547986849732\
0610743371038824701837299347430588295956162130182539864656328359739379308149909\
2484887219928295587612949394469218844428712708827680604647538540742710456486086\
4770422091642767905799247540088300429300455002126579780809536659640993252274852\
1543041161417401027150107524154615250732766600060452694727355636698770799926703\
0799825801574037145835622161357895314204239571377097324227069402386387884365694\
0352162568215086082623677455274386475234557771979267525414947965793097493144591\
1070014766016482422285655281787859621577320761463341672835571269955488521216489\
3003800731086575597643182288027420536517173777776087295026668268973199129571855\
15541287654039917755126953125000000000*(259449490482765344178242587623933592966\
8034050665783170296637826554290772448604073752736960316048365788968917440348961\
2642985451921785278379749246091257710181497269397811526331733363550153734594200\
6321937567405833700548671096162935541639090118736959953271455317003742364883562\
9060637350785910548700289859001208388984353680323364452171587520087859393802624\
4371206497445917594056733197521939497721129489893785537325926992493452864202462\
5614468733915650735091757577606123846985106311269477913940758619434434585539200\
7361903940467718983393828676557050986314581998513587181017584570762553056971551\
1661901610045520042638122811115197732109249887850946733014669552825357764424177\
7759352559793137546322766402043310930924669468846452599004740352674381177351051\
2543572413863223607263250025215702478631632951000450019079765855308314759856559\
0670903901090420138887359408590577274220958154036618688985811707711164806375212\
5043805145417391810926923506824239121054963708478093910520483861178723983143804\
5351713672947053779546272903356944282734121258210379546521379741879475500905868\
1748113025572930060088857350659305610382905642584643014761261561408869037630771\
8742532859494339632805857651664505176848175728842221843736176616621815929875969\
6925766642783969136084130491675824643194661274599682091262388397149201714554356\
0120843900279993096260733192628874682099798583405928145552634180405540963864499\
2444931776656718645212898945226291303245875846492718544068641324022526750757385\
1554982562308753653884544610309322335686058092565546691395261218180541297189790\
1210301436054141180359523581427559741093768121372154343796250339675386529554518\
4189998376512381010674586507217550847628632266857889329962594081984005012674739\
9466264731618873139503691194580705077250564663898672866654533786237821784177393\
2812937221463107688244191678705098711214508682094011093714333017529802037494824\
3134080769678462134038823834758383670406143519203448452644414973155080569378149\
3959248043781831024694230500864337597656250000000*r + 
3504422822877935270874283613677717149113177380926814911646589613736164591296275\
6268417909950477109875624464977664827994818564061913246877753353620731405783862\
4964417783811196607044014533319008614468165465661910047222777772165092004982063\
0314903175965027758365249073912590829471201353706945925260317825191508978759999\
9883982602688168257317942135580253336597506843654247599490971584772732706673365\
3948536440309730196852716481975413908515179020576731247590159430662693459370516\
3748711435106143493501260905501678843412062061447330910931712720305840800170120\
9855633504932877076136841749896744989265287132320085398827292554360115796019536\
9386051057544582545893850191779573429517678450779283894150268346611768032631187\
6859815095303081137945347109171497547038907208468753197942691169888042370126312\
6983503942421349397405948772397482396108578306255273547920007406887996655761064\
0286290405151454282709903104766777627938340144351537898186671004011041052409024\
7522096668171706266763125424202053919433050743811156851360213003149640396815249\
1483613879651602518479340658418273008286652109291617337599612364080711936907397\
4823807666568889820436802329756430619151144382182027064804443020027209382464163\
8001915023645887226129541364544206343382049593865241202130593913804928184648795\
0909977307402866141057393101397798748058230184391269683029114360585814836705661\
6414432161036007567124749156375172248832840523050124413020398923528465343976553\
9748084224730175913162626805549836332081618783508025124883854233454854288213664\
1290994676554269662743180900594053154766632744644715942147114363018856745425812\
5308480902470946283418363691446628031705913762865052103501997858096387280255598\
0107783059759214807193519558161959085978755014503769390295474230753786254673318\
5749831148755608320074460364342704330936308069767261935461880984954125151863068\
5496620179398068904797846041988721412442411381764221952680588769639646172204453\
6671292097844934238915471051166802986902047710255380544133465376259998835743993\
739430127889893398018886040479475994659)*x6^2 + 
1/19127933692333921742292855069602820443375863983910100208102463383066285577970\
4838272760888162247486374950161019831897663147745368509918414518320761328780983\
8498560118325231068135527716900773345958065677977895725001289526776628145594080\
0185208414189182345381909888305314518702134797149749779921721501856274993053026\
6394515340713864856341684219858986117485491693363813299839416868072716212002893\
4960101423036619521310002225771923117138673331485643137339868523687927998972182\
8931673770015534627943857769610000844446774143804904114048785909176036220794329\
8524319003478762758456168827101006721914246919370879843415343729119126411758321\
5076173352352379431165573983355656648744875437355133138093796241719452440238195\
5497484468464178215603328440574038683442036068568323546717042622124618671371176\
9596467538699790791851367868672371050895289118941417622045502072468878116690264\
4672068458576126118239500204796382065999103389756361840475105992311989649836208\
7782384800141727241027141597116038060151785200848862971840739317328588517503609\
0837602168184658665826589752671658444459063140672101904797152290534615726201220\
5016311774594338881422106617226304327306621848138620902840862302785944773624245\
3566363466810494046041282049080543045097944887059452070300814095185544280627267\
2337902743593325637814110409554553456899043616536925638933931568393631577644544\
5038263730766001993123408890632000103125475621310317769915758211556944823854845\
7224308273878102498942013970597672035528811605007057027900815519262607776026347\
0109717555792705439858720818150110729810773503615185627376212321389688528867248\
6623169974409581746155182791062845926245703220102769581036504582387910359875395\
2359703862675863147920557674308422034147207271341065451186017984056859403421679\
8598676365965646340460251673966457007898748212364754793205411541848265738345804\
8819025102228020117885613979039361356681445294487680843820471158924330486068031\
8106461242847178515993409889646614912079195422219348401545336057254438520272153\
764201890118678601837158203125000000000*(13478953875299833259469093031439674325\
7937666601643733274595967591782716042551426064988910099613312063917612430169173\
4303391467715441648079353169207794788865454510257416648725332619449884312798211\
1649378602178719067293250718494586044192224972035294397309990473766910958328362\
2690121264718009780164394472224801651589698026800333906637137774264175478299525\
2393367136261510916963414056240918388864043178048100451539618215204798356938161\
6566495334641250839546010917793901942439952648284708415823012656365803218338940\
0018745058006157673954942020267197852530642525238791772136643630394196190560567\
9840523677815045466724601624529184618543690944498498030589645106543020958686303\
2719328388850456564505933329850143058560571429562629622819124234859958312917413\
6004859475769490922241801433253881910367554397237945719384120407676693352939690\
1010041310299951377502867872079622626507897518822690179605548733945138436185100\
4868404946620938294635279313794401091121445563790450928641586717162058401257036\
7226329207142319685967901445312322346158095943896064648012924897488947794742101\
3087463464069133753585086058547539446934246704306340205362227223651739035517746\
9367325844492373012534664765440981035571424258987129652179495003989434615297057\
3038376263303365414089141669611614058800613088587000907724361349383222948357964\
6741442868430299624428368979524567837965261714943202163459752847191378192220371\
3374528245007045522595932436445217037488174227017999192529461500501554992873626\
5694861588118055515744315666107290782387366088972111643882600665743564743535066\
7658675993231640474117217814975177267552755402391321806299302733879336073888221\
8700040559779708988587855125953088934335251210590772239766813944830629254256224\
6121021420005573898186571807406726922594645087892449703889547841010490477928735\
8830468190203766438881071288090896572739330754777631880536201646895312210509091\
0514691073331261447389213392865269629616153998757487356766503314898584838454998\
45837399844511064819051140563643964437597656250000000*r + 
1820021427673837962384349840173600660223605229593439046571854965020890146130748\
7871648563136335257905172163527851353110730644700675241463031217362441815296026\
8914327030186697658768907667740155686696569814377771610205479812538486551155420\
8094486625111420425942341016333612425326096521736841684275255084750838711361555\
9907527186858325796930956733382537744087504561260733210554174492140939219826718\
6111540271095181926153681573525050685439644613941785127459554700815131365558365\
6520159370191132484135325910656715453865827443285008904528531238895952429919211\
2043716929358309534007606125864814440254927623627252698009105212511440660316971\
7748419877339159294802571926595045038376940938454412424592852100527943557360202\
1636423259132255296218045483461296218258407194353545583816612399951755084881359\
2781882312907027436999996230074322120856368550231100893969780405855031009742010\
4413643693432466344201641140512182982614642265290928432199869087858875618316303\
2767618998196668378509435714156264695977912874501473066004764787226636313434249\
5797184732041400828312361415611711604192191362549019364641970735769822810646880\
0828371692944621123545356563840541956099962769457173534983405531774390122679313\
9159443469303192835948698319310733405585054465879812001808088213929419435259422\
3365744074005808846302768787487942977567546359584899863250360501939510795346613\
1728031713169342677763684245860781687595994543239579755709068454677190505662705\
8201697862356466132077712809310217508465118391281471641828933160071511166571784\
7740663384639776721773501659709979943047700774410243941855462410878425007774620\
0220860140096985692341978594457387190383754919124537813533823359207479169987025\
0282023056758619647022701554142976130036241007797786483503090273642270924309848\
7132220428799829836592919485859205986076616302976251318481557943420152013475676\
2116594870954945741251031812305908018080462231463712802935585088541793897338409\
6394393870961266265584354386352799695869161929906140475785545965042975843161096\
463526640781864892819238606635731528297507)*x2*x7 + 
1/42506519316297603871761900154672934318613031075355778240227696406813967951045\
5196161690862582772191944333691155181994806994989707799818698929601691841735519\
6663466929611624595856728259779496324351257062173101611113976726170284767986844\
4856018698198182989737577529567365597115855104777221733159381115236166651228948\
0876700757141921902981520488575524705523314874141807332976481929050480471117541\
1022447606748043380688893835048718038085940736634762527421930052639839997715961\
9848163933367854728764128376911112987659498097344231364552857575946747157320733\
0054042229952806129902597393557792715364993154157510763145208286931392026129603\
3502607449671954291479053296345903663877500971900295862430658314932116533862656\
7772187707698173812451840979053419296537857930151830103815650271388041491935948\
7992150085999535093003039708160824557545086930980928048990004605486395814867254\
3715707685724724707198889343991960146664674199458581867722457760693310332969352\
8405299555870504980060314660257862355892856001886362159646087371841307816674686\
8528004818188130368503532783714796543242362534826893121771449534521368280447156\
6702915054654086403160236927169565171792492995863602006313027339524321719164989\
6814141037356653435647293442401206766884321971243226822890697989301209512505038\
2973117207985168084031356465676785459775652481193168086519847929763625728098987\
7862808290591115540274241979182222451389945825134039488701684914570988497455212\
7165129497506894442093364379105937856730692455571237839779590042805795057836326\
6910483457317123199686046262555801621801718896922634727502694047532641175260552\
5829266609799070547011517313472990947212673822450599068970010183084245244167544\
9688230805946362550934572609574271186993793936313478780413373297904132007603733\
0219280813256991867689448164369904461997218249699455096012025648551701640768455\
2931166893840044706412475508976358570403211765528179652934380353165178857928959\
5792136095215952257763133088103588693509323160487440892322969016120974489493675\
0315597558192857818603515625000000000*(-147716020029391059218883440232463743104\
6882814130516725550649877780961653831498414421949336912739344123459575751343570\
2557247852298330802821624730536055922919617808375771924790317967727816795852703\
1736709673642155717039315303357224397852843489797938040755935493071809171019307\
7713749920881184967871046989765696535994303767858747617225190326271413224875346\
5288905263360264527921177461796995215679983707157070655532474204628118024691733\
6696921674245300066550061585553380217741885881886962250183975270825603880271112\
8324077901068615686854684837203599000909265526852034483287637160039056484033935\
4867834562004816429079172624387784511992746408211055647036347704527659489201017\
1944381403403906189704740792422358642995827346953027815813510268323474340987133\
2171472766309360695946325649293956862722567848913793881446717310076435935221230\
2595770696604373319106325881999346905065554445058325747469228601270183901723554\
7453223322884868826542876260181775869033707090292703647343619336956643948114019\
3987950139563931989679295037649970846515214461223433140636819701196253328457925\
7322969653691454102988054471255881262904325043107483837650454910628706049576399\
3634138689432085653644334365098906950699684585233088284319183316955298681057477\
9015612137542819398618479467406805787064969494965317745124224161628602948202417\
8668196264587680159692244591309173015288668772125999453084030826466319002736890\
8745372240052482152397504663166999241912516847972480325441713183371202081056271\
4268046169975131392474910034452079457456958734072287708962614192691250124428179\
2247551152569157910204914979521643598579647299076960614623262852178558944133636\
3622137128330609265936745240494088943821472185346862732236606130993943131266980\
3786135960892903707394318358161643088210067569366054084678606914437468474324862\
3803049791970993049077932741687185288639183018525560241327789703561392384463355\
1949705453907074241030319259320181424921477190982489216777109690459918239665249\
71619478051775907581208669265261028613281250000000*r - 
1995720851991727495076796182446037582301910220190928919849011209311379411697276\
6857495274168008907255485569432504788123656057311301040387829428783534509762991\
1401409722641850295873704152377970030945522437501934717521104957664079081381344\
5989885947818841586137762614513665869760418633063916056353853428133041727433462\
3548554813132253255117347368074634667675843921271200210198480292686132881311035\
7611026833841284555875484646076993460983785896473203018705902459579133859233865\
1811944107703903598838254888480467790842626010249145484250152668126709725389594\
1545410187210736215878678433714066111529280292706586594027597194805361236496905\
0416921651027393956364960656284818432234600826881929575741733302776101572817459\
5178208190159089624639039232030284205606391394494278631579682908171084014063388\
7753723743558287493440494836229469487352280922752414468299044972780745372856505\
6060522617630856676498134733657983657790676753661316615761367864377327028145727\
0286303842795461647638375528872459969053698852951912027741806588742090524106565\
1028275527000351076905592097894845625561154336937364769691034949556708790008205\
8912655758029524046824936696182405744008109704104418548921134572046796259786750\
7087971081985183820490570907790403029060486691585564057857792466081541420544086\
4313757335472594299852542944158094987538901230037736099336582286535396877152381\
4347497716165919866044953237610318510530959787870264518437827543326158347278615\
3120474582074559699390284913152555938672848669776816721008752049694805744612818\
1329284202972677931543319215114776296734178794435274402390861199712644043348797\
0446232381955025610130668350321647600082271469518829475652837274972309659530358\
6189781097821163417770170091810242248060249749917990050152477011946827764835120\
9076465828360849502208350877822586942753539865788463777711963519960677007499848\
2346380037857931869760472300373521726554280762158731669190322858027542585459770\
0586642997410399756193082636347214667492902691007800905840453306719256108773510\
4946344738865380327848851446762265096591)*x3*x7 + 
1/95639668461669608711464275348014102216879319919550501040512316915331427889852\
4191363804440811237431874750805099159488315738726842549592072591603806643904919\
2492800591626155340677638584503866729790328389889478625006447633883140727970400\
0926042070945911726909549441526572593510673985748748899608607509281374965265133\
1972576703569324281708421099294930587427458466819066499197084340363581060014467\
4800507115183097606550011128859615585693366657428215686699342618439639994860914\
4658368850077673139719288848050004222233870719024520570243929545880181103971649\
2621595017393813792280844135505033609571234596854399217076718645595632058791607\
5380866761761897155827869916778283243724377186775665690468981208597262201190977\
7487422342320891078016642202870193417210180342841617733585213110623093356855884\
7982337693498953959256839343361855254476445594707088110227510362344390583451322\
3360342292880630591197501023981910329995516948781809202375529961559948249181043\
8911924000708636205135707985580190300758926004244314859203696586642942587518045\
4188010840923293329132948763358292222295315703360509523985761452673078631006102\
5081558872971694407110533086131521636533109240693104514204311513929723868121226\
7831817334052470230206410245402715225489724435297260351504070475927721403136336\
1689513717966628189070552047772767284495218082684628194669657841968157888222722\
5191318653830009965617044453160000515627378106551588849578791057784724119274228\
6121541369390512494710069852988360177644058025035285139504077596313038880131735\
0548587778963527199293604090750553649053867518075928136881061606948442644336243\
3115849872047908730775913955314229631228516100513847905182522911939551799376976\
1798519313379315739602788371542110170736036356705327255930089920284297017108399\
2993381829828231702301258369832285039493741061823773966027057709241328691729024\
4095125511140100589428069895196806783407226472438404219102355794621652430340159\
0532306214235892579967049448233074560395977111096742007726680286272192601360768\
82100945059339300918579101562500000000*(634441170562320802678018937418025614437\
7189433344943014290811986665365633242735806194525867772161348129239518008983450\
8550812697499542442336420854884845754841485156930743222269593007010505874367640\
1882861254550521117507104177757398194903231934475684858750317754148727251855560\
7442556615865446679287847149946721809573753448576261091789764744844074559975858\
5988989269056181213487100853284770671750275016108558753110662086363928434733733\
2418236442051448138371269763446385205054904105087467491151404205403605420191954\
7173705453805770136094844007222862193272168624560736434961976956193278541713398\
5068478024299668182803108805721305995103645486318590030651748965310644000532928\
8965042586332556400656300385739210658307549071751218457315037914861392719247297\
0526893672147825719923387873678027888867740954587114632991766658344094209201488\
1661140814768840934645754694892472341866059413966927267737410436622035297464537\
1532381891380064614763183170450894875090571612275994540237015128635237327138172\
6292014957676512494946061538500518504488233174301845447415058121728358230914458\
2451749926497755171867156363914817776528810320287907448371197580937033045273680\
1857459726971595272048458415797492942634595625098555399477476406200718837603941\
6692696302705839953903897635661583983512322769215897914148902053005497006948960\
0035477887612780538767602196897695712524228570095923409277624947059624879781830\
4753442464064113285228643806497878216298107738375591117081947620926333161273994\
5019077207051121837087790851727844663555434403464185717927935848487060395044011\
8112243266213031163348727762177896220101229575370910897418549957920281291813266\
4859492313573194916458728236771497552555354365965468867870990273056669290066781\
3056283873909034681558918770342239008383915080851278928873419774807602137136421\
5551810202287401690665702233424619480632725398663607454269435192669098827366251\
9252144982224670572223141523650066931514951927596468992994699881819619381895364\
94459411966601972197768496407031389941406250000000*r + 
8571485282783650144147920394022698464363900604951713114560021819401186632894402\
2334372303175848567369487814587407337254483793626545671553829475946554502340170\
5019972504001334711880867566212286244090327913420897472876976921220986948611016\
0175353479553577836174330018202271492422777659137815201639691908572776819139750\
8208427048310360808248970294428056661672332077390480864473151179698386870207190\
9907784738169072753058939940621264237066187038164655094535173483941168293785567\
8764887076734859080919834792418992951393751853577714986353481220086784880202334\
6788833835084009557575408766675353316727244169723461950581818926966012729964544\
5731477163375203458893887214051507863181847911016849107358666280357853728101940\
0855028351640190713235709997036446643906090940528714537561762152769073074359722\
3052320876281417657930569151815513529850401600402673121777117573083789445925147\
3121375795874037846954394705918975325247931574722167479827257282968323041254738\
6353420059476686591535001826721286889411917318876664385945653841538255509616625\
6823062038115358105137955859277159763757118772824383490510783021446172107999224\
9859041867805913379712519011848489498844984779507376654578417550743880515054417\
9364394651515922598072935722411449603194095885725107262441944185875198217839033\
4044540297410598741259130512700173216955444981632801195959788091455914451317912\
3613812279999117989790457968288309004200788097838869737750563405137105937778366\
1564614561165419884447289591479336877265075401425914170452350643740894750326312\
1010811756746895817800923455097314034434698503924711529923391481100049462431167\
4689686915987390331242411196952591505868871724679695568135659060749215678397306\
6701046244292574848472813818415677678742537170792648046421971437898028669618139\
4881225026847418263223313189535787550560047582967862160030337998226074966521850\
8943111729414540620332433036308776182694707669535964027024540921223269652023834\
8545411354000207628978835241944927545030646709559966051924199105910816603645424\
5521429432685798777290137122329729066091)*x6*x7 + 
1/38255867384667843484585710139205640886751727967820200416204926766132571155940\
9676545521776324494972749900322039663795326295490737019836829036641522657561967\
6997120236650462136271055433801546691916131355955791450002579053553256291188160\
0370416828378364690763819776610629037404269594299499559843443003712549986106053\
2789030681427729712683368439717972234970983386727626599678833736145432424005786\
9920202846073239042620004451543846234277346662971286274679737047375855997944365\
7863347540031069255887715539220001688893548287609808228097571818352072441588659\
7048638006957525516912337654202013443828493838741759686830687458238252823516643\
0152346704704758862331147966711313297489750874710266276187592483438904880476391\
0994968936928356431206656881148077366884072137136647093434085244249237342742353\
9192935077399581583702735737344742101790578237882835244091004144937756233380528\
9344136917152252236479000409592764131998206779512723680950211984623979299672417\
5564769600283454482054283194232076120303570401697725943681478634657177035007218\
1675204336369317331653179505343316888918126281344203809594304581069231452402441\
0032623549188677762844213234452608654613243696277241805681724605571889547248490\
7132726933620988092082564098161086090195889774118904140601628190371088561254534\
4675805487186651275628220819109106913798087233073851277867863136787263155289089\
0076527461532003986246817781264000206250951242620635539831516423113889647709691\
4448616547756204997884027941195344071057623210014114055801631038525215552052694\
0219435111585410879717441636300221459621547007230371254752424642779377057734497\
3246339948819163492310365582125691852491406440205539162073009164775820719750790\
4719407725351726295841115348616844068294414542682130902372035968113718806843359\
7197352731931292680920503347932914015797496424729509586410823083696531476691609\
7638050204456040235771227958078722713362890588975361687640942317848660972136063\
6212922485694357031986819779293229824158390844438696803090672114508877040544307\
5284037802373572036743164062500000000*(-175786850326881028965729443030237510411\
4150054616716783806415045564435705584560920637552104552920627903363578474972214\
3109563463344847890169760127530728557514151445068573835583409383120520155232058\
5164599943875482696951419165577365268401593036021333662114308429814470997954680\
5412572749761874074552995682984043792913251137766231674851244995792735551075704\
8879264538407874275438345249608276165882921926848016300558439264982424572071455\
9338245610217175163710001148950352284118078523935657610670126183894138153419333\
5681436225307610398062346384464849361478636117823367287400396629818886996694453\
8833272652551913396936683144179758937336905079633994670963228224609101796812450\
9495661123241117986690523015911142687002454041090088845553972086150791929685405\
1240098270212800933385709159675412399146654337625190268836069632144757626037191\
1796011353697979708859385050946419365695989488499462692131160042457763156286470\
3021261846911374048270347168506876191757573942380764356754002115397359534739496\
8334301640918969696837828653736807937710733051466057900895830935755801581360254\
7044446154398277422820707298457478222998254839718805598015736079778481004284994\
3292857056849399123244389668403021396750645753968255796146908566758245202284569\
2228967263828308917837871309722532014909113074146461220147563323872081818386942\
5015385573198386782711461735188555385932767256649728060102471005777157120653412\
7201122322914977919357924029802707651256023244435445275080369861583150194960121\
0019170522952397662303854235193039463714937012423851868480340118171207619573718\
6377762277846609460537799858879588121024303822092982882755010593176825690063305\
9212825441467795107338375112968978771596338717194343171645139999206051974615573\
2920058955230688122729263349046261932084832393887656846931589778274159407587749\
4073809896992174202952097426707953154524691542492711543360292276712432763130033\
6611302462854535454082107439332945200066135274590204174360995033090552641482964\
4630330831488123309202468910801890917968750000000*r - 
2375555306921389296289111780931482294095255936753606645581057100487125783778197\
8734912695980380073256518213207259074564841434488599516974413984195278488137418\
5591925924804786345309726365059169639247552140091464483642269907390491058489349\
1701324724353051256495627949714071418587483704622446178520694607463271645162228\
8438586619385008497169227773328719922706013098266420041479547144977156842982474\
3714730194175417610722686904582562007200988564060014598349748101749361582647388\
8535524134895707906966162697234062445188952012997797379399175481201154654451211\
7626991872287859682070895898454143810827141980868488314643864951027623810681508\
2608642350981798010088910526331358988426863947856522018597154506282354433608796\
8165217756719138847684355688913632553917180463859087643609566261858693780410132\
1638371121561998260433001554619855063685760501601636208840474170928619892737886\
3530445652826246118980622153992859850093478564669975311088776772673080265781126\
6729607317553036853117547371994550040138700557138138305555912255542398191815778\
0946441711478108642789659813157706077307323168433663870332404477998345430839120\
9980510734007787400594625795240342351590212609949064929459392742374832203959708\
2185892066571024754795693324731199072176072293891906390984717276659729835756027\
2147199576560362472413375318932889105991265243413688844659241385003106963825969\
5131070967935858867012963896701279405261201168636213042219358924218247839203387\
7249329628105473302432871937773678567900813187036703989706099751532708781677592\
0831905636740407545510079992229306797877415450174885882592163895162101778298539\
1489208499740672393189282060772298539938094097377808350989660562945767191558191\
4790754418091050200399936382814746251075134541264848043783142571079589560413178\
0166940959984695524925745489824171614766643975238248855267036857915690914100618\
7286144936325993690641786954347809146004877752988465772824926083766211798530138\
0063639949612538093479011432433982607654079550012541346239757371413373850484488\
353305418629243702830585244916167488201)*x7^2,
x3^2 + 1/8501303863259520774352380030934586863722606215071155648045539281362793\
5902091039232338172516554438388866738231036398961398997941559963739785920338368\
3471039332693385922324919171345651955899264870251412434620322222795345234056953\
5973688971203739639636597947515505913473119423171020955444346631876223047233330\
2457896175340151428384380596304097715104941104662974828361466595296385810096094\
2235082204489521349608676137778767009743607617188147326952505484386010527967999\
5431923969632786673570945752825675382222597531899619468846272910571515189349431\
4641466010808445990561225980519478711558543072998630831502152629041657386278405\
2259206700521489934390858295810659269180732775500194380059172486131662986423306\
7725313554437541539634762490368195810683859307571586030366020763130054277608298\
3871897598430017199907018600607941632164911509017386196185609798000921097279162\
9734508743141537144944941439777868798392029332934839891716373544491552138662066\
5938705681059911174100996012062932051572471178571200377272431929217474368261563\
3349373705600963637626073700706556742959308648472506965378624354289906904273656\
0894313340583010930817280632047385433913034358498599172720401262605467904864343\
8329979362828207471330687129458688480241353376864394248645364578139597860241902\
5010076594623441597033616806271293135357091955130496238633617303969585952725145\
6197975572561658118223108054848395836444490277989165026807897740336982914197699\
4910425433025899501378888418672875821187571346138491114247567955918008561159011\
5672653382096691463424639937209252511160324360343779384526945500538809506528235\
0521105165853321959814109402303462694598189442534764490119813794002036616849048\
8335089937646161189272510186914521914854237398758787262695756082674659580826401\
5207466043856162651398373537889632873980892399443649939891019202405129710340328\
1536910586233378768008941282495101795271714080642353105635930586876070633035771\
5857919158427219043190451552626617620717738701864632097488178464593803224194897\
89873500631195116385715637207031250000000000*(-23900687342859854157427568215048\
0180844032410994583823528760387405527520807969500065348607806692016690348779425\
3550024921175847678786825848750330741709502219818902064621273655887478452909651\
0852746440367913664055527856222801184162104970672077529692404167316561775055495\
6876601444678735388839040158210561550584328460460416495121460972745196334169291\
1715484338256610660744906242447434523200635932982909761473520962892569437752892\
9985207456134752237126031772394663980299261764652449728374228022225469479872948\
3798299455247107134317807842316184454523888359151822205675287945090028472914671\
4179106996660432982608720339366826641089349996060708692206148749930297572627506\
4251128280237434348444175474946058382829683738477633020197964557283907793580375\
0388450006088979862826115029283625576042179450652505183891253886408227905821375\
1629925140647870051438437393741792159425414433177411886505743360387156361172529\
1357427683116030978351823870268270749836146416057126427848022494637725858001541\
5645437399888151149021694352147644333127586132538423505497791227641088052476907\
6081033444364723688187332665029056705419320577548865562791844177654304453339537\
0663119597014632318404429885381596122667855417371233117341135399643198275352922\
6079728089091743057679080574762407555379058226541407822285526666085063113339297\
7193997401138385036002378898780207987684189452015412681844675247393530866754942\
9396794844199009402915068036641583726388598207739260202133560294046065375756237\
9598833527819734393893075056374331263163562174778302905483793424790213664076664\
2936497536467815434031941286248181739063921875977413209834462716688471497441736\
7098689130210284466571583645324185167774661787067372037002831745102798758913281\
7492993262632259381943318715919345809473491923229002668597644171525578364487129\
4817477765874316718235430487820342820251553349156285019391346423229024233534013\
4154763022065505332316058725984838709168779048115455386026911901711610922452994\
01371637799646573699188047240993728206350292968750000000*r - 
3227904919782208230269208730034777018419623963099237618571143384182797646159406\
2882887424923360835609375602664399885054117407835983067068115329972549339748281\
8390256156548313452798104696482476834396436471774947032757668351552378910979164\
0351995193304265711995025586356505190656324229210586622820569296429251178309064\
3676278202585366988328876211805699394134278128581745973617623237019510014046234\
1716340238227772872654089845958721008458806695561824442564854986507631823887051\
8578650844479568730614469583774976881344361923787169298736846140846080621234850\
7938561104665004812510375186584924234400668751602416010446986947969506105667205\
9696698742431667904755864699400988695315370511976119952927277600711975644848193\
3691756068706077918888871135476558515072919330971923289237450525813299714117658\
0327912069280426738248815068927948589645280107857559648594659302907490754215467\
5818092591931194292345477563856030016894118050227087594215940834450300792620257\
5625058458994293109577835874233529459902229388686035274232072458936655754436742\
5611659636107566905590386040553066857061252000975101108707023370136060807316413\
8445313683364827118456931951240008742095981996781892952184877887275508747669173\
2056949263714466520397864630633641551388415914544599520040960853345011886113083\
3213268092873415334853164727685100692886016365949330318409877014954352117976874\
6609208670263772045796499619697782249566113017726136064813664740134467956928874\
9214810140177930469599435316456386622374129807096470608681937240230391447880398\
3258561167199942142151045268760663126570448467599996313319952563758045685509436\
6798729905295979716876797337351336577947956811827200027465986195264605827791976\
9942998811424795127817306685939827278228106522515453120313601630395371438489806\
2940077364388716773861451617295027912350183739199530075446882252996812176205722\
9742066926070516113365701329003781512381065674645228752745350706025831873667992\
5638434531603306599253051600944348868001579231233156440054854203177744723689149\
079341894169225935041681901566917252329)*x1*x5 + 
1/51007823179557124646114280185607521182335637290426933888273235688176761541254\
6235394029035099326630333200429386218393768393987649359782438715522030210082623\
5996160315533949515028073911735395589221508474607721933336772071404341721584213\
3827222437837819587685093035480838716539026125732666079791257338283399981474737\
7052040908570306283577824586290629646627977848970168799571778314860576565341049\
3226937128097652056826672602058461645703128883961715032906316063167807997259154\
3817796720041425674516954052293335585191397716813077637463429091136096588784879\
6064850675943367355883116872269351258437991784989012915774249944317670431355524\
0203128939606345149774863955615084396653001166280355034916789977918539840635188\
1326625249237808574942209174864103155845429516182196124578780325665649790323138\
5590580103199442111603647649792989469054104317177113658788005526583674977840705\
2458849222869669648638667212790352175997609039350298241266949312831972399563223\
4086359467044605976072377592309434827071427202263634591575304846209569380009624\
2233605781825756442204239340457755851890835041792271746125739441425641936536588\
0043498065584903683792284312603478206150991595036322407575632807429186062997987\
6176969244827984122776752130881448120261186365491872187468837587161451415006045\
9567740649582201700837627758812142551730782977431801703823817515716350873718785\
3435369948709338648329090375018666941667934990160847386442021897485186196946255\
2598155397008273330512037254927125428076830946685485407735508051366954069403592\
0292580148780547839623255515066961946162062676307161673003232857039169410312663\
0995119931758884656413820776167589136655208586940718882764012219701094293001053\
9625876967135635061121487131489125424392552723576174536496047957484958409124479\
6263136975908390241227337797243885354396661899639346115214430778262041968922146\
3517400272608053647694970610771630284483854118633815583521256423798214629514751\
4950563314259142709315759705724306432211187792584929070787562819345169387392410\
0378717069831429382324218750000000000*(-784226320228318400318150187610137763706\
6928979327325272442921380218811076088162998446958693205460461659261630934392554\
9247773754020915953479851876812415085107996127734441445257826949133411830915726\
9131504604145865860449484770096704735825522096738960059110178716101085056830000\
4175248142967490939004098615503026004327358783150517223082983257973546136136261\
3619823380115745212243829337412041231609091426415063282750988288025504043926398\
3087466207933337145421669755296673508658669985116101022525736962557477411419568\
1234371650148101749775150524381265737038802517092356848144556564897288955170081\
7163565163389391688618918340357769076476489480868329130010382071419802826966588\
9564538721938285119588911628230155505557143134386536760262950393503330891893449\
3680307931217783537819240698056620545845761691826336471741720191475257655415121\
5965928381480303514725609378959344674473410732385479483978078767889167849454620\
6098710106559807577072658414650519511405779050684359331269739209988533242328212\
6220918276298862599689037689182106354623566934692795428790121801472693356086837\
7383609500150521120865601264731105215213645790357317789714604903502414771303280\
7609668585188693547047646920987605824428285608397417922399430426277610417009386\
5048426443474557538971555765849154516578053476161297152127266366220047235260148\
0169703740855395732412388866187967429338901913332369759008487229349058007956528\
1106874530385775396578306528813813031775728204973866716947595961873800294795031\
8199039462229212124700452307721686029509546000047876450947261003429039908353147\
9501910528775061010982993844921940918290236008708386409509635529046112264091155\
5862969122774313323436621900146181981102367364744214458529389038457717223344291\
9807605989132344621167343579918133076211748827773841805153381410878324311198585\
1656648584732662134277280400604985605424200032251750093635662875787520201693720\
6849474993115976991955582934396367835026792566562594894893067950607878048390843\
09918902959676186067982364873876660156250000000*r - 
1058991343223563426750049271664230538831440849540693032311203031730945706735847\
2685519888748854754097012671521140560207718866334405987065817452711761342432566\
1756925703394564463954701956922385083601362260843664155593260369159822930788013\
1213156078441866170187254996844853769582021065269175565081559716969136627142353\
6703090602298940837012692451015280443549862339468010724323632041174768860582818\
5536168448060078490742389880553938684959170283056899153376544421827238076783780\
3685631106947867063723665155284922871942687675910423632212750432493898449689158\
7612657003407146667622171510833848827917306130098335155158462074955238993390800\
1306980099427523157364804415038416591396418847692630451300531975785994642882824\
6863797257542992789250654597486155677741284508400075685926340998623129466854313\
5143163825430830093178068230422225258338819906197215423435069225976572914807123\
5152595675770990104603959219967276894926722986108331189426917208855342661398171\
4998595673763927278703938308584580686723022599323245843515790557242611822294205\
9593042707453964442011144302803951759776153744477410148539179997303518758833467\
3195300557954881224266392210358170585044415199027285033822011495159762744675697\
9532673216513801193607411021188952060330939877504323747638185733462167882693286\
7009366622782869116447495399139258628655062408642436372668422399774718481769232\
6697361521338571419685702489763488683398098190064512696386616274960581629071877\
5914154593828524468601120781933986851320729855701450467240446602230001793139878\
0259156006576858469674075111664788470462341271543040634645551930859907168888136\
0366600593110939010390634494679637145277385490620667963054005798091061870462154\
5113642923196888399689831514928827840873912681831805369596707213965108990846221\
6839152572830597240947718732092709826031934742100359941360584970088417604990647\
4819726467730895257300907079874394296538593951207961131039580484737047211865122\
9549953732089386347778419603484315208294096659383597316884627695409293804892032\
79219840470316804510556877515683256019)*x4*x5 + 
1/15939944743611601451910712558002350369479886653258416840085386152555237981642\
0698560634073468539571979125134183193248052623121140424932012098600634440650819\
8748800098604359223446273097417311121631721398314913104167741272313856787995066\
6821007011824318621151591573587762098918445664291458149934767918213562494210855\
5328762783928220713618070183215821764571243077803177749866180723393930176669077\
9133417852530516267758335188143269264282227776238035947783223769739939999143485\
7443061475012945523286548141341667370372311786504086761707321590980030183995274\
8770265836232302298713474022584172268261872432809066536179453107599272009798601\
2563477793626982859304644986129713873954062864462610948411496868099543700198496\
2914570390386815179669440367145032236201696723806936288930868851770515559475980\
7997056282249825659876139890560309209079407599117848018371251727057398430575220\
3893390382146771765199583503996985054999252824796968200395921660259991374863507\
3151987333451439367522617997596698383459821000707385809867282764440490431253007\
5698001806820548888188824793893048703715885950560084920664293575445513105167683\
7513593145495282401185088847688586939422184873448850752367385252321620644686871\
1305302889008745038367735040900452537581620739216210058584011745987953567189389\
3614918952994438031511758674628794547415869680447438032444942973661359648037120\
4198553108971668327602840742193333419271229684425264808263131842964120686545704\
7686923561565085415785011642164726696274009670839214189917346266052173146688622\
5091431296493921199882267348458425608175644586345988022813510267824740440722707\
2185974978674651455129318992552371605204752683418974650863753818656591966562829\
3633086552229885956600464728590351695122672726117554542655014986714049502851399\
8832230304971371950383543061638714173248956843637295661004509618206888115288170\
7349187585190016764904678315866134463901204412073067369850392632436942071723359\
8422051035705982096661174908038845760065996185182790334621113381045365433560128\
1368349084322321681976318359375000000*(1594855390186790556841965647755070672203\
6205639216550137676747297853750040866203653565994360263874738303703162552695105\
5548235152236724476226112688771906309739521170941348857828795866076263993856829\
7093921107689048386174237722087233039797489654033865483282653007161051598584123\
8966184258159334799162047123545555350234781064943451120012717127674526763937401\
1211852108762620964784189743551935103737866726025856704081840839037188612450156\
4098235704243887289597428806772626568161366705636093468959811727494587734734823\
4785546224542694125979643076648868136241385787765945619672436848693879439848805\
3738899048552564147218891789125739412815772428146322496054714113310568102026099\
9781128017151432343788012798435673148016337688420169427972563555174126392339281\
1192005156307194689668985313625407616865494841386808958759634366140557150422715\
9108902628300431884499554743932457618350275770805319321082549111738756521787694\
5654303110299941709551530113266324412065714108795990921329572017164908792430643\
3649827108564448536289664440195821840001457723921488408775028291369142342934001\
5341038358472388933438587105057570438779125456919835921204452853341626400953245\
0256113595753616621303884217371732037956650801831178311227536544658176034485604\
8612774063199068930829564456280997528809673087007983471266952185653011935594178\
1813275370555549658590895723817569205139670430923964087745402002374850483656438\
5557397869830313364570531436188133505244406696813695460144959501530888931146564\
7275188351613403567995712643255105977380995391546395068446423194346932174120496\
5062335187211586679169449040643257933651032162277177004117594788642924375363670\
8885725237603663222934662630297166671273929817426136746646366107609588663958823\
1736170990019256675952948781071122957001447326533878471455502284982864647377027\
0339194634282780198656604396323594564432437413858582284715271893453514498508847\
0107030849806496532035800491424771306785847384825318764109046323639463603776255\
7426692575046586944661698610449218750000000*r + 
2052669524208395289316310230683214664707773589473735029141202722468807576284223\
4156372481310297644630068237104722417659564811313663114191816730544021083025376\
1367524280873373130383625064381527521797347910472940333953230004461614087119733\
9609486554485994083119370145713670484369183244116380347737899082602449370208165\
0691456428289501543659300904821917435769179398563858048807828997596757928616070\
3593425242900716849358170523232260050221439459029983085853155786097350969528000\
1793455349241277880999537682670059805687973974508190289392748132056494128617092\
6985949671341490828321124934139728238868925235314282816975971679604168363690767\
6681490503772391991518904922467914328386446917988952175379100754857249018309954\
1204687870015345769661987938147953253412164330566809957244691846201662540355531\
9833508467774197965750572572105495793243428623602334953475037754156693726761015\
7844756203071908098502431433630864824569665825213673850110864213500042542886279\
8840713581925700726899497247010401002624286443792266887841946549533031463637120\
0804481828693135052615997328417173819328855628767799138805345904832942402253691\
0525435641926601814323420836255304993229185830877507273946337213834336978639382\
8793752852409927665357133165906540246237070018467313264497192086715837127955088\
8210661240915692526728217927574280681481832461000475155822556312907271787016488\
6910877618825102191047434620297776225550839714205505269148976242355887719839014\
6061154556618407685072017562183108444190608651505744458168738511583971647105862\
4683812654156672123047294657019978104366340354548871411831745509292256285860280\
7868540336521627280818707393464105032049712875156055725075366505243196163643753\
9128231335317664609155775475583488448792428109518996761806101882123132094030685\
7564875184600459877395063252678740347004657306329505450383433861809980784005983\
8038485398218133701302967098217581945080023254061831236216674544068909623176583\
4384153786198836544346617036834405125706263731014365000587120970356234069190731\
9516174653234934033766457188795617)*x5^2 + 
1/38255867384667843484585710139205640886751727967820200416204926766132571155940\
9676545521776324494972749900322039663795326295490737019836829036641522657561967\
6997120236650462136271055433801546691916131355955791450002579053553256291188160\
0370416828378364690763819776610629037404269594299499559843443003712549986106053\
2789030681427729712683368439717972234970983386727626599678833736145432424005786\
9920202846073239042620004451543846234277346662971286274679737047375855997944365\
7863347540031069255887715539220001688893548287609808228097571818352072441588659\
7048638006957525516912337654202013443828493838741759686830687458238252823516643\
0152346704704758862331147966711313297489750874710266276187592483438904880476391\
0994968936928356431206656881148077366884072137136647093434085244249237342742353\
9192935077399581583702735737344742101790578237882835244091004144937756233380528\
9344136917152252236479000409592764131998206779512723680950211984623979299672417\
5564769600283454482054283194232076120303570401697725943681478634657177035007218\
1675204336369317331653179505343316888918126281344203809594304581069231452402441\
0032623549188677762844213234452608654613243696277241805681724605571889547248490\
7132726933620988092082564098161086090195889774118904140601628190371088561254534\
4675805487186651275628220819109106913798087233073851277867863136787263155289089\
0076527461532003986246817781264000206250951242620635539831516423113889647709691\
4448616547756204997884027941195344071057623210014114055801631038525215552052694\
0219435111585410879717441636300221459621547007230371254752424642779377057734497\
3246339948819163492310365582125691852491406440205539162073009164775820719750790\
4719407725351726295841115348616844068294414542682130902372035968113718806843359\
7197352731931292680920503347932914015797496424729509586410823083696531476691609\
7638050204456040235771227958078722713362890588975361687640942317848660972136063\
6212922485694357031986819779293229824158390844438696803090672114508877040544307\
528403780237357203674316406250000000000*(-1004237340320124725528315537535019477\
3515654364634091985518922460660883105073372630899850364446128429372841668589543\
4352580524942857593921289000387514363997015690610988230020100311227415810282068\
9807013026598777325225083543909258424870291074446931585547631423364210735535650\
0007623892173123965118462606772274467626960543515982086557373832395555128290499\
5559949318106015234127195176610161577201519268417690688092675668990778230087952\
0744060132060195926332282023933491908540011014221114442566278933223581249766627\
8525083193006657943347793235310354882623744352080216519308006591467380223931517\
1980750930783558884962282841969887258532347753385843664538711108338465047074405\
2912881232294575090041481739428668507253852626692333597395697013621169162337048\
3080599902559467339660034750954394989601209787944414429918047347982238701178486\
6783459282744719647232963235412108920424409951550691475278837218859607690572412\
1203517278949153116770853557840009180026354323706109889744871614827305352081103\
7649165470008648116281144469594416436821073789350631307663287030488476472545672\
3950377011862085653678248904458057448554300962885671025135359707549444159662098\
0459041132382230158867155697627158824621920714678385525768310019201045282642673\
2003276285168629276849817665910056100344669580307238190840390517513902788047543\
8197765644527128741961436590469901093854336360313397192414707527871448329186516\
2934692564679795624003458433192964301907577750259060677078749946830377758243052\
5212577300454415186641372256810110888390486110745704613499906102964192987405791\
3343733982449674794195773864423292873128796607889953637030655930014044677515506\
6455721589368458215882047228481061054639959112807626066998640150972925319766244\
0932260415006030783687751200231769892988565738588616458101081237616982626392351\
9832114368429927120947801149587710611078831269919474223660595491207055324324761\
5398753782335855637129801569096627933708018018233512460738725393887896235737558\
59621371261173322346867129664039856511035156250000000*r - 
1355327593966078238800410523218833687161312355797543464594453696007109608322741\
1938106197641112433554791863103748085602892776684720675943197326160267929851045\
0642969325281022873278483827067501677344332885760927317279901611374533022083140\
6149189661347067116325728002558407116916947637020485645802974673809169830278553\
9432659206017593501487562353294609907805181789902690244296839742568797106636174\
0324573843471891198690228197089482694623064004800789487230188972831978488876601\
5738453189161027738391467048937663239516227483332386461602602831947607753406337\
9557177497504707573177347326019406615791577807154254745484047699141345487703211\
4505322050330619228476671916519200023252335198092120356970002597205441339107480\
6778122685152797898951329430014711995769382731857441965576820879504613302469571\
3717344342194927539466738912734262646639634530106493211507748173361276647566666\
1586499610275008012496998476729663114726938768683707818958984489550745341844903\
7407889241432553961020110927402748175498585443097808330379691344468010854192508\
9005080737562404411555729706887866112815000470995961676605715908513165349839573\
7847680257705839368725152018348410070161009852128785854884046148236771055859943\
0306029230231485682524689533536961333434977032247226412377641891299696188343960\
7328996006511578935981255663173940844315946702211986988062686650424650262813936\
3414989940305713817043954219714742617544706331452459632018268046519524833092840\
0532370426785630627364801284163324070630380903064895272663215454758395413487481\
4430674473882836600683831163035380279349064221275563622165034600986276965540548\
1164576135716693724013719677492373964126815793411736980296754691535720987863485\
7675061827163183001626692273018175676407404746328619755036581043795531854308884\
4208506827288597337482259120632529695629267032757466631055586340210869980555637\
9182489490095585505816593382251867993475608889774259162351273494528907091515543\
5788997969168852350793466412309951358037944757503747284999173769295433550476265\
67978006742270101343857099016724478627571)*x2*x6 + 
1/38255867384667843484585710139205640886751727967820200416204926766132571155940\
9676545521776324494972749900322039663795326295490737019836829036641522657561967\
6997120236650462136271055433801546691916131355955791450002579053553256291188160\
0370416828378364690763819776610629037404269594299499559843443003712549986106053\
2789030681427729712683368439717972234970983386727626599678833736145432424005786\
9920202846073239042620004451543846234277346662971286274679737047375855997944365\
7863347540031069255887715539220001688893548287609808228097571818352072441588659\
7048638006957525516912337654202013443828493838741759686830687458238252823516643\
0152346704704758862331147966711313297489750874710266276187592483438904880476391\
0994968936928356431206656881148077366884072137136647093434085244249237342742353\
9192935077399581583702735737344742101790578237882835244091004144937756233380528\
9344136917152252236479000409592764131998206779512723680950211984623979299672417\
5564769600283454482054283194232076120303570401697725943681478634657177035007218\
1675204336369317331653179505343316888918126281344203809594304581069231452402441\
0032623549188677762844213234452608654613243696277241805681724605571889547248490\
7132726933620988092082564098161086090195889774118904140601628190371088561254534\
4675805487186651275628220819109106913798087233073851277867863136787263155289089\
0076527461532003986246817781264000206250951242620635539831516423113889647709691\
4448616547756204997884027941195344071057623210014114055801631038525215552052694\
0219435111585410879717441636300221459621547007230371254752424642779377057734497\
3246339948819163492310365582125691852491406440205539162073009164775820719750790\
4719407725351726295841115348616844068294414542682130902372035968113718806843359\
7197352731931292680920503347932914015797496424729509586410823083696531476691609\
7638050204456040235771227958078722713362890588975361687640942317848660972136063\
6212922485694357031986819779293229824158390844438696803090672114508877040544307\
528403780237357203674316406250000000000*(-4463577412294526801862776927922124908\
7281667304887223305967163978120252777673403543372144406616214337192089168521777\
3225642719846006706214370001406583457494686843252279657629660890283276113241782\
8874373888963831181750046141086463409378670717881811555172776160263419805349381\
7553604996539889401460013954389121943030342620814256325862644959111495918369615\
4263686426761508530543214355168255759426360681175540417534439243499860205204366\
6510776427421802544770613220001843363217855675343309541312084862482564583963402\
1718479187085796485825098328112317800973103582929880535363910520435463709519071\
7132180270431074860827720237601340992344007504989485566838889052378395839712483\
3237202053505193676692126028191331296529217753460857008708146925956936081226451\
1210993664469472047016334041868274829994079716678596852007018771153448107777414\
7482490395614320021482520786853872635222759324998424196144581825833595704050187\
3941758509546932552861245683273164819379313530563437373420783808772090555260592\
4356217623239124384602046074587475471885195341493162728753732582646574416548789\
4877667027816152109263568472369100991878309586521899274584219654023873506626805\
0542019209345648639499026051623184497525633660522330368041843167837645662997290\
5185371033446263968578266991472448346133289580054570013158452355068430100069553\
8287188595445632106676588870600376006954878930501311319315066222010418491133381\
4262723195153122986292336150268188836701373482608286028033940058314121094193137\
1506237099387720234253604715458474235815718143951813316833538094969288941806169\
0706647742713913898794848514419972796860936811202992027665561385722316634119559\
7237200153621558803402939567025869121939455447169167365981226043811466044272453\
5766037936051252789592904890192530829322276868299614925714076894540490916969174\
4613840461057760735149984505766843577013870159580891857815010290041477290951420\
1182041906647309599616735492834483632749055733740204994502615713614885633966482\
68403738054273547314162989393847363183593750000000*r - 
6006453939283301380940277054966872549814124246730692554348387312699705915104472\
6641239415453814045492752548052807860087221744233051444307370385736125816192356\
0407604935028927755338028473460363496113628811137824310971935005009893619214395\
3941889024163432505864491763693827957103092041290050497353220172669682517628164\
5455948717483938179357289349614620284631821510668026395869749904391012003834542\
2984630641781911518593606598570549338559015751180412088223867966017540295580777\
6852680650557631912736851891803515570779122512811860042654452258213135295935743\
4766890727534588915669732301112660368762566262135538385080512864590049249944710\
2264602491724547661825790900668394734535977422192771286278748105103012219173960\
5480098259076415145185127642851530980951137645537425529439006784635142465184019\
3467262261399898601919449977728981638721769441109500132152522891781773477505604\
3275765938945920542222300564772582529047866469174510044349186527462412261959946\
2694947618575309665220391874416310321887746169396536279900177893979216119935065\
4241945327905120081875076929160025762771681889754832600025844060901558886281619\
0008936504571304130069858112365571343046605887490559206594806394850663454819749\
4540922563091020026698213817381831436390403801778113968123027994146678278910524\
2512112385258627507247311194513138804886116308735037554766437869508887809152818\
3060564272406862688352750731423476080253825873642183632945915126965213421071019\
4442546260792096741941404882127068330107140066761781408830434436024793634621770\
9047874949566600768794685658745929424423182460641638897004745279715121689464545\
2460683390162783844292483826897324565442652960988898172532481976284307928725523\
2614085466449657566451223603029872155886135806911166913331195761427093764014379\
9830979457494341597188440864811525768333136961908226882290030218507742691662625\
0222482704295245078400790025619585885688249642663219739410095600898278608053159\
2217143100375774394715358178689761955383115786956986109269547973530829108725573\
78249807612055249583151210607608061173)*x3*x6 + 
1/95639668461669608711464275348014102216879319919550501040512316915331427889852\
4191363804440811237431874750805099159488315738726842549592072591603806643904919\
2492800591626155340677638584503866729790328389889478625006447633883140727970400\
0926042070945911726909549441526572593510673985748748899608607509281374965265133\
1972576703569324281708421099294930587427458466819066499197084340363581060014467\
4800507115183097606550011128859615585693366657428215686699342618439639994860914\
4658368850077673139719288848050004222233870719024520570243929545880181103971649\
2621595017393813792280844135505033609571234596854399217076718645595632058791607\
5380866761761897155827869916778283243724377186775665690468981208597262201190977\
7487422342320891078016642202870193417210180342841617733585213110623093356855884\
7982337693498953959256839343361855254476445594707088110227510362344390583451322\
3360342292880630591197501023981910329995516948781809202375529961559948249181043\
8911924000708636205135707985580190300758926004244314859203696586642942587518045\
4188010840923293329132948763358292222295315703360509523985761452673078631006102\
5081558872971694407110533086131521636533109240693104514204311513929723868121226\
7831817334052470230206410245402715225489724435297260351504070475927721403136336\
1689513717966628189070552047772767284495218082684628194669657841968157888222722\
5191318653830009965617044453160000515627378106551588849578791057784724119274228\
6121541369390512494710069852988360177644058025035285139504077596313038880131735\
0548587778963527199293604090750553649053867518075928136881061606948442644336243\
3115849872047908730775913955314229631228516100513847905182522911939551799376976\
1798519313379315739602788371542110170736036356705327255930089920284297017108399\
2993381829828231702301258369832285039493741061823773966027057709241328691729024\
4095125511140100589428069895196806783407226472438404219102355794621652430340159\
0532306214235892579967049448233074560395977111096742007726680286272192601360768\
821009450593393009185791015625000000000*(91141109457864762389068678908062479509\
2395955245100020717468786397656494719336698565676082667778792242522942542159807\
5281339385599357342655835988425018543320586270622215649403516657289334466960448\
9005146032574223370001519019296349699630444440308538215404707880026656460143935\
8478113966158319014191433476748065426363417881858788607951225416139764148857955\
8831473890624565943555935046298949237265113551639437920696907471900789200603088\
0772522951768491721731254226707217734776440150689338236465528581999443122673180\
2732926432489963900170161799981498078067703767127267475488298521974473852801985\
5407307625654936909939043731406619210114036875336542252806504198586456031154106\
8273400495148168076952180763833792267612300965699477943579258061499407521486326\
5940704364569799401157268341375626566150243223536154531118510573403275139504689\
1643437361096052335675792061935674143689135574245404145358892208117024725835496\
5732946128527478033460003461170282764906882431158407234415504351064845093994751\
8094569183476923175842857645903144607705473978828852291667031491371813345955653\
2595256552825774726411839055426702033545621020838925024316777564067988288453264\
1484736114499899614857930695219014028288036206213890660883869634728650575037004\
3846892761621631376637531779060352278783282996218108021130132670879593653317450\
7118898418049080650026739338128010905623787002898770842662674892138234335754825\
6461231098568813195990028540557664203496974572358020006566335038909293755465963\
3781450562203627414710655644094864027735892003886823063197305973461616775894176\
6117308879088529369216698993024547947323230134915198661916499957138704697779620\
7558622974443246376726671574537985591048996766969243071596353857720961163569680\
3882282873216163686777656493268348845929922515646368202865005883435289827504903\
3408826749220596493921459162319021796846548346574731651266574697316961086371022\
2108708088657376117868460627016214233024729346450064103451566673098434849270612\
1569768594025304379540627829722238574218750000000*r + 
1232968845694307361886252557567161776814170938402933797511620751254205764414012\
1044124399482463491692113773357300492086045684302939488911074187963717312742253\
0076480374084284128587875194856187994641871581289419882032219854158045884015375\
0525351237236068189822818015299249713570074951471753093777389447995626206866603\
7256863704128736732420443037549265106777785125848926585731728868480096067493611\
7677219548721689784707901955664473414846266863608778658874084812408698855766883\
0321892081280334652500327638068279286888550869192710384932374164733866076781669\
3505519579059168694526485348037383298659714105229725525301570332708955123143674\
3569622157790727006042265125288818491630675466328742791086243630990599390221635\
3935018589891727314643871565147382548439480495360523322831957285845373041631256\
5876152116803725822379943075611604629640533515111018885977278100318255144816315\
7693589154555971281028585486334834603998926940731674658045388340195288151248485\
7508928774700338835890854997838952312663799761555135270385738522802205326955050\
8103541441601317376144926361430460735088344816799534460296700750215520848971878\
7063725567044456101889988748413586700059069790507688086940522972436960579492361\
0680232134019884235740211383298801706600488726629946193442817390337277558740438\
2403108826202333176404571746108262442349265301010633177224194425474342454930406\
7414471918422331751061863348156006262973733388982720538873568514484151491092725\
1870341212436252162719194161428494601434289462756523644683070335491213151634001\
2002235729015235003543230621581546569523610051072836394408574870722676248131493\
1553979197318778076465348884611084915642679848109214232960960999926315970421974\
9499103370898001051488788012675916103487051486889215906836939934688175697253337\
6303321807905638426952764400890039026654446891275122242119609321236298861116532\
6189942671003749940392473348196698778678125018660031213489528503791601284140398\
6985564638813853412135709389592051654996806102923870259907682946138881505760793\
882444167405999062361991639019978593921)*x6^2 + 
1/38255867384667843484585710139205640886751727967820200416204926766132571155940\
9676545521776324494972749900322039663795326295490737019836829036641522657561967\
6997120236650462136271055433801546691916131355955791450002579053553256291188160\
0370416828378364690763819776610629037404269594299499559843443003712549986106053\
2789030681427729712683368439717972234970983386727626599678833736145432424005786\
9920202846073239042620004451543846234277346662971286274679737047375855997944365\
7863347540031069255887715539220001688893548287609808228097571818352072441588659\
7048638006957525516912337654202013443828493838741759686830687458238252823516643\
0152346704704758862331147966711313297489750874710266276187592483438904880476391\
0994968936928356431206656881148077366884072137136647093434085244249237342742353\
9192935077399581583702735737344742101790578237882835244091004144937756233380528\
9344136917152252236479000409592764131998206779512723680950211984623979299672417\
5564769600283454482054283194232076120303570401697725943681478634657177035007218\
1675204336369317331653179505343316888918126281344203809594304581069231452402441\
0032623549188677762844213234452608654613243696277241805681724605571889547248490\
7132726933620988092082564098161086090195889774118904140601628190371088561254534\
4675805487186651275628220819109106913798087233073851277867863136787263155289089\
0076527461532003986246817781264000206250951242620635539831516423113889647709691\
4448616547756204997884027941195344071057623210014114055801631038525215552052694\
0219435111585410879717441636300221459621547007230371254752424642779377057734497\
3246339948819163492310365582125691852491406440205539162073009164775820719750790\
4719407725351726295841115348616844068294414542682130902372035968113718806843359\
7197352731931292680920503347932914015797496424729509586410823083696531476691609\
7638050204456040235771227958078722713362890588975361687640942317848660972136063\
6212922485694357031986819779293229824158390844438696803090672114508877040544307\
528403780237357203674316406250000000000*(-2506891863881855130855074655616933178\
8267536348057715727978047663190160613319484882484146309884191852027373898709826\
2555418157397659943771042063989566461581186758362701231761420665178313950131583\
3692089306958641068878354641752200681783657453608472287971378894784001450638339\
6730888028691368191549609774343499177485405714721590622987417885224116376519331\
5503337137182347571943447125403675205057413486781970975389990166741732137257576\
9411623423991348629698111269007300011312037118953044836794257957149536436806319\
3818417930258638815151428942725998997178783660474707130703645039634121501035492\
2781341672620731648162920829486097947870387239985301711406153315371855757241692\
1661357693497669711057928004627554425828439714681729852302435495641233941445787\
1969445930218425263491006123855796898459406860870154698556069502652661503090965\
1120276386712616239330249425005137079888915496119217904212850514191300036255152\
0283275918641392060312946813317813273481640268006324489830506276759453068651655\
9443346440508753247136600129408824764062058021862177261841564856500174853528074\
8910642838745182692382775283948125682278828562701703295665083758287623745281264\
2459843525470639877471944884768672304793988863512198762843339071370767517550916\
5873366595383674798611131115995640610486529530267630351463852309258677005356821\
2851455536954054333949847682133888742690729682448220415094723024033169024434195\
8897231262011259920387574887204708923312291954945018549352508978068112589477800\
5915268661286788898198887140511290510821497027976310397972154687859630098538995\
6612445888772223425530780094014538000523435641726467755819190617459417407273660\
9763561587718722001745854890586457971357351299240792262026292726594025004865660\
5426957473373140001992200639897432973746588150322427926664061042547782732121203\
5407831671316620361984355174022112111996698652290250564353323378049040656768935\
0547868712864629489778300689487678869454239602537873721174583666515050234834226\
1431137968917009593153765084551559472363281250000000*r - 
3380246639154242271400807482585966348179578537834491051891224355949601215244994\
3217586515021546140970140212680137033346668628985472133334670574136408731124256\
1988911943182807760246262722425829465387919363726634817507847763522497775957326\
3329558073533424536243170553960946960887722680962913543279119968827385311015353\
7194273559148779336031944016390883681153277264787821377594480559958911733543923\
5972382812383653459653309141019277047884692598894785350158196538015225049337129\
6395845675500142213113073339948498092519809549320559578521115227209530402367272\
5427351781757587023095281246497172701000967764508992693727652504075211989503530\
4455312483962677144091812669414452651198556437200399967164995339412712709293150\
1320413217470285923352286965385230272188919705941179876215758846246566175157961\
7325388297533475169881263617764617284991703359999893554438784974448567176737123\
2984979402788484241924917579264597324704049587405802489123070638033158168669454\
2901922942708683424472993562197146138336194063896841953645401232198288589605902\
7958696195458984617088462076770059150007800934068218826698419438120056092855053\
1796528339580877990339347564633236600249293163843073175225880604463404891365673\
7099766707502202530140823508112469821805594903210960283045840729569804516603002\
4792418230206659504348756279548481230909839466634890682046003352948544536196597\
0400763055531357156965679449594714870109573225004814268589969304683152190023211\
0662960796858275856685951200439970510872724744428274682689976319394877936912959\
0648142777300005448928931231490040460566036538806783430636220484350733132585038\
2393644847844878960028289136961525701928990104187481505731642094379186985077705\
7714706423595330046265482172065437465725105416123023738123441460622000967004755\
1354525678038133046740239829313205759206778733717042821190358723763623047740980\
3563447983821819643392407019715881567576139849511455617084799507502730121443820\
6622896012301700099806773740347572289878386810892894549097256304044864185171306\
7588440874644179813766690936084934989519)*x2*x7 + 
1/42506519316297603871761900154672934318613031075355778240227696406813967951045\
5196161690862582772191944333691155181994806994989707799818698929601691841735519\
6663466929611624595856728259779496324351257062173101611113976726170284767986844\
4856018698198182989737577529567365597115855104777221733159381115236166651228948\
0876700757141921902981520488575524705523314874141807332976481929050480471117541\
1022447606748043380688893835048718038085940736634762527421930052639839997715961\
9848163933367854728764128376911112987659498097344231364552857575946747157320733\
0054042229952806129902597393557792715364993154157510763145208286931392026129603\
3502607449671954291479053296345903663877500971900295862430658314932116533862656\
7772187707698173812451840979053419296537857930151830103815650271388041491935948\
7992150085999535093003039708160824557545086930980928048990004605486395814867254\
3715707685724724707198889343991960146664674199458581867722457760693310332969352\
8405299555870504980060314660257862355892856001886362159646087371841307816674686\
8528004818188130368503532783714796543242362534826893121771449534521368280447156\
6702915054654086403160236927169565171792492995863602006313027339524321719164989\
6814141037356653435647293442401206766884321971243226822890697989301209512505038\
2973117207985168084031356465676785459775652481193168086519847929763625728098987\
7862808290591115540274241979182222451389945825134039488701684914570988497455212\
7165129497506894442093364379105937856730692455571237839779590042805795057836326\
6910483457317123199686046262555801621801718896922634727502694047532641175260552\
5829266609799070547011517313472990947212673822450599068970010183084245244167544\
9688230805946362550934572609574271186993793936313478780413373297904132007603733\
0219280813256991867689448164369904461997218249699455096012025648551701640768455\
2931166893840044706412475508976358570403211765528179652934380353165178857928959\
5792136095215952257763133088103588693509323160487440892322969016120974489493675\
03155975581928578186035156250000000000*(725235936370532101855095131313203955782\
2552712658222978719666752688386375759445795001198521310268569012751156936258318\
7307453082296147066633736353724982637470666234744171269266634482080061660714517\
3780011937570991295396965650619324215016293723562430954084470104624521259394725\
9755774166144959774235635540693802788875256125838203677730505600319133638827730\
9598558251982409555741551107912294919897241244972504676862642107422190370872698\
4604560036070204986893157129196385433479265158519864985207400727914091916108662\
4976216554001673780347847384701481861991732697333835709822753649320364556390111\
9145357477108543572035473702586435300299876961119124494320086004195183643326343\
6028327007464468447006371176717062019723304638160381215902937578392390687648454\
7103292813157584183452711488984885285712863592201494572727506185522436376868729\
4043571990962513811928612333986419227650944546465155324015252048843697464874865\
7473774264950985775544667437644934793858966919026841220952873703014168149869466\
3970962769673488986832287393764882881846493709488928052648403058381183746893428\
4957431471132210053883295165342533312199399500123502727445728940385480755753795\
1861813762352742803941130727166320108868149058484371469668483217162874729253068\
4947724208131446452724734977986671486966582385619284611061084505569921414898850\
7139443835433567599040867527637743668372196188168621663853333671530657719293534\
3035767046485041455812533581896390244695381956375558448842650450617530755639278\
1298242374067609376679360384519234325589454265211444167345862064453888943012818\
3376395000442835356225579250714384247392474153324635114276172666385662539626931\
4545743624548149443534484824885434983329310173248160544416743439090563470839159\
3955524259571586166678881954823438726476289881745276285555787936334403754219482\
8319601110457340389349125970283099982178286009819338382147766724614086178452387\
3945749290567232625471383758170422210893826676364901842674047185303682434735695\
1108242488852774373451213204775125097656250000000*r + 
9795868521871457740931952525901411158341401205983632101805759591809043476079514\
0885646621985318605689822679437347619476655075828645522734396451613378828551341\
8543931076565369592319390071009774802742012053359468819278220942176721900449838\
3172354243876324966441331461661195535360631748455436195824220931147870786934584\
8149035001099358852387779935374308660361909072008089569746507061470453093605170\
8816801194041915084388010764334281836635077590147319046777741775573157351635851\
2208395886246977843364157860863062114675235182134405260690616472183968379600797\
7761358600303328035503997519563973216050770907412642605564588107879988140991962\
1537782173518455567939552457625548403443438632770906784750588716998936122207697\
4121467424236510717210046271416477164045356028153312095082461258095476220763576\
6652438616466903026673936969183830251476039088058175992766410915607799111049615\
2848168611095130195662140293935249024602552599749208417908035905023930922989908\
6369444346166608927847561339581009551236110671183233849466576733888886275871156\
9822712641728577155867099600399279792240192446397341003453905014648458346713082\
2187920017423766360460377495356868965044972261475246603985384137358449088667447\
1741026506119643076926058596130670046394782681459602644389518876264623914267419\
9341428060789949617825196905964309316832649818537058447393825846159726551655515\
8530678473735349604990866814670967623081693899551807763071625048679225176382941\
4043800884775530136634598524018877488717967803906230106428263974459048784714129\
9005194121805492457080095730825751788916826595999060156045362112542439134924258\
2136670752280650699188961480209101831223966796014969150705531674833241858319850\
7179106847231957000731327569836209395698867096606851727356659011434591927513471\
0338467464751293597159849965940849159774227123049459171319817355333199963572020\
2049509914970334406054771456449359502195831842038788032944018100313726493883061\
3191280176628222623497226767958868685829651489586927754840959703769245172825228\
002097774377378720677427327530580468387)*x3*x7 + 
1/11954958557708701088933034418501762777109914989943812630064039614416428486231\
5523920475555101404678984343850637394936039467340855318699009073950475830488114\
9061600073953269417584704823062983341223791048736184828125805954235392590996300\
0115755258868238965863693680190821574188834248218593612451075938660171870658141\
6496572087946165535213552637411866323428432308352383312399635542545447632501808\
4350063389397887200818751391107451948211670832178526960837417827304954999357614\
3082296106259709142464911106006250527779233839878065071280491193235022637996456\
1577699377174226724035105516938129201196404324606799902134589830699454007348950\
9422608345220237144478483739597285405465547148346958211308622651074657775148872\
2185927792790111384752080275358774177151272542855202216698151638827886669606985\
5997792211687369244907104917920231906809555699338386013778438795293048822931415\
2920042786610078823899687627997738791249439618597726150296941245194993531147630\
4863990500088579525641963498197523787594865750530539357400462073330367823439755\
6773501355115411666141618595419786527786914462920063690498220181584134828875762\
8135194859121461800888816635766440204566638655086638064275538939241215483515153\
3478977166756558778775801280675339403186215554412157543938008809490965175392042\
0211189214745828523633819005971595910561902260335578524333707230246019736027840\
3148914831728751245702130556645000064453422263318948606197348882223090514909278\
5765192671173814061838758731623545022205507253129410642438009699539129860016466\
8818573472370440899911700511343819206131733439759491017110132700868555330542030\
4139481234005988591346989244414278703903564512564230988147815363992443974922122\
0224814914172414467450348546442763771342004544588165906991261240035537127138549\
9124172728728528962787657296229035629936717632727971745753382213655166086466128\
0511890688892512573678508736899600847925903309054800527387794474327706553792519\
8816538276779486572495881181029134320049497138887092750965835035784024075170096\
102626181324174126148223876953125000000*(-2733502309535029545305378208425744747\
4198236767739432680897769675200124408348231915013633155184892669920444775459063\
3587294016164878796514965443966930997214842348308246412656049858350721085468432\
4186466432475720902769462998491997156561158497236581212167349668890054351639490\
9646472513871215180608601277414109330682118865232101293430679098216493834586544\
1002815004379987857992537967932023234394373271702576787640200083362589175419211\
9875464938476221987391465137593371304720692622211710285549213493204085129748697\
9409387042150435232462021804218548066727347725031431533341715726918312670288108\
0918212992037293478195817418213780868094467303007352836072048280100174696442537\
5896177057582292384978110712074095993144920106207401258350977066315825317974776\
6457440336696534252539982976276211053468266612419230217561164958082949921205579\
7941148734025774563131946276748485807196966565143225984996250751914532840046263\
3646535193665230687971484246904289794755610887816503260062508628405148470925070\
1789863780219184635878885606040102896843784791992914487005297444188613413774454\
3564388519986563918750659740402829959950170561346094204540672475469572410118534\
1880111722470583967816756216321653945678128382937335758464401898133983450013512\
5940207426030578373451966393531875873526202241704400219612294629567143346326238\
9293319265396202415072395886598702960875027400555497192833343597204345815061358\
0084340685068302905173801683988628178457993826551858196464481325951612182589684\
3593590190572697533089774244116328647262244806817765880944655745209688497331436\
0055268288259887634116142624946540564748051057084868792613263114978452173986595\
6356902895231077401161143147945448254746056529935717071523279111636076853377566\
1087046275165963314521968894532018381784374047489390173985528659129619730861849\
5952069024164474040374578505355777464244890595612279462538151317489377947095225\
7274812345480776752921827878137716225126218364292142164079829495564046732201492\
453660909395635137587758355702468047558593750000000*r - 
3691317186475364845085850449135077373467908070594353165395582334561482458973489\
5558797896038992188606772167411128414182166566577442444963783459545959377130928\
6266846466543489496049905757760402784258554652134291930695505617970026065508128\
6624682718090398953297013264301434154725147518317499539715749471851412337479212\
6853236905959569129957089069968594473725535245560772292582701661725481346342909\
3410193353242407604192272708193796606534657225797605912545641113610438390715190\
3967227335398224957907752400595519814209613756469761255070332064701937018584449\
6751200792908736051254263719634041478767888138535494472525166313650809738852562\
5708562442355031709097511256793994356548149147301814626604071349173047006291827\
4062405075952293932147296075178056545037508395552552946214691284880099073334182\
1126876548609109329939782860780827625716026018390308659262821774750973466082300\
4680684289489241253664645989139978594375839156425913008756368071485139204751611\
3487288934202611784312194331550075130541045816779075787284211404281136001184716\
5423141372554585212350042097363857224761877900203781499843161610136615665955579\
0763439332297045757045948736783636294491483486327310085748602853454352412630595\
6439758205004838452885153715732531977138738843013401796056363274592216334649958\
8723739854733811265522112828530371204754398809096649555653493170670422314052535\
9952066847539954498850205054980170152435113749503924942076339589484376688961549\
2590166651683779024395022577400656339441048249378265601163010505319703264818323\
6291739025989663970579504349116419399131912879067015814231402538261613877374892\
1300403174364757076063332603888922943280169955457415996387773154228217452785917\
7128047108399219519657477225394798797086055676207443673178544446625243369560918\
4097315499853280489190510293735617487403194683148612269876284983443682554706229\
0824345034477477668414214710105776375598329486066576240365110720558639123700063\
5191581959447767901933292041659024808161520072992689283236972823015710366422997\
738896444586506736778333644000312410389)*x6*x7 + 
1/90226102322329819539117240894352926619697471622217453811804072561633422537596\
6218267740038501167388561085665187886309731828987587310935917539248874192363131\
3672453388326561642148715645758364839424838103669319457553252484795415781104151\
0307586859382935591424103246723181691991201873347876320385478782340919778552012\
4502430852423890831800397263485783573044772138508553301129324849399604773598554\
2264629353946318496745293517792090175182421374932278949716360960792113202698975\
9111668726488370886527630988726419077579123319834453368154650514981302928275140\
8133580205088503577623437863683993971293617544202263412336527024146822696973214\
6585723360152733165875348978092720041249412440354401594782057743959681321878280\
8950398436151784035864756795160559827556773908341148805269068972285937129109325\
2813526125942409395525320135247033258940043013874611424742934304098481682501247\
4868247446113802444525944362247085216976902781869631322995782982603724763378343\
2935777359159090759561988665641688962980118871928598923777072251549945837281174\
9233972491437069178427310154111596436127656323925008984892227785540640217930285\
3850527238652541893500502911444831732578404944050098598305954258424267800114364\
8897940881181575688873971929625203042914834372921943727834028750875208870883336\
0084446903742102065160898158276195551410583096872290749688356454686941403983700\
4897470428141518835487777786000000486440922742029800801489425526212003886107762\
8416548461689162730858556465083358658154771721731401075003846788974564981256353\
8253384697135403018201513293160899668918742941581064280076473214102304381449286\
1430047049101800689411239580485122293611807641994196136964644256546746980544317\
1508037088093694093964894690134066198807581468589931373518952754985185865196603\
1125831914932294058774772047011589659899755718701673552855714820038989331819834\
3485967463339717537196292353959251682459647615507928508587128108133634368245433\
0690854919090464698082122120974598641882997274619567931817622911577540189962989\
4537825005598047256469726562500000000*(2357090623117916656425883396867277085190\
2823501199130031054886036648360039324151682014275969898081229849450417323738228\
2100072024909317131643425426777677537022150864080715769339477236601052535694940\
4501342198730443513368954084194435458148028234557031964288838500446797390504164\
7452210440654412032141707536291032189069034785655039455892001628681896228106987\
2325693577080495372537662046805396427229619407495483542796318425249335352658725\
9712091907682810537826045033249678388491658078113079984843858098648076361020352\
4045821568486512925968910583236876286897853237376384974405711117943159116788419\
5182917130893924321642717013741326665308370298711973489590077685577238718799024\
5050426445964223799434253017975969187016380125996461669778118543178480392506402\
3935137298378845812824105665244458780400627096341164823730618991921992821761462\
4314488826012576219289954459222399458297961443381337136265656437169791891147381\
5614335911174133143095897436582170384342460276790792868155054619740275788825077\
7691057708974178910997803535316737505069177772579745240674660600362864675758436\
9793011115571259879127542361083218719740681460299282711984944219498626930717522\
9861483264444292693144577192753147555070045290831375951209644926069587461407439\
6517341045361115883265647963536370837901635137127002026440942408320393035041158\
6624689511608203215577430817166836106830321396734680028317347676655355544780795\
6892764401986386368489658431395495591445146144379599994887151611784299325975730\
9286139572365008623957116570308470107345105950494744988715451377945221602133024\
5667677141989298962798495518256440208185506716041970348786808202083786897428162\
7692206304779502901001281522584826964724314213037603389693650663745487271696330\
2928881793394566201072891233061109964374016004683317161248382198508854239645957\
5681750687451721660842538154150260776080530562541242063198678316617992913206206\
2810850679131229035312514352726930784569348444755902400009240948429864324940167\
20803923677691036567849132611512988281250000000*r + 
3184147119454353453774427311356511249098752918640847781251405309766494775417625\
2379229978582969847604851202023596743839435270524729341945231582261097415490790\
2785586118528102836400854650786563059885770567642839659940856781756331215164054\
1907433383544138170541548205943522348971054157329587387039231583089702111522746\
6316438972462619211272679804508824698767849590557945290994588292968230387195142\
7190018746501646900896850499808524785486110513906360482601841252492270576598950\
2491940848674475947215753872397185173161624705190224020284289413237343047335113\
9891232331804920883447436146448646355338784524069589147300048705314103202300635\
4629023019504769662201061684833621045899083977272096725630277464756917323911258\
6775214511692048814668675126442002549351317042063566326882653421087846894717282\
5445541415084643344180963249397340168714786588022368062773350477524383067779401\
5222197519367143346319059430169878564659905999237040201873525517360003171616439\
8807058948579873363849902093093092061971995343827906184402683400955920174575135\
3034329157540013401630746460298764055075927941043917595682462619767446628503345\
6260518718682067120978987914912288191305501735460044459942777672292545571623313\
6056741477626603838580470306131745745288080698143893575349895493524752594449754\
3952241378347744595362593707108938426217556364927968883416923718671927872880808\
2795354952461534387916037084858188116017950183249816889289888188866286494490921\
9316795594378397619770490205618837700123926127603290184617444952469227117256853\
4213575233243164598722805468162056182911718322570139423164344875174189486284720\
8522573064215062816223426306873411807719533201695956314662369347999034702043600\
1482905030931091299229385482188340084454356886469638006617605262942903120597057\
8153061704322856985300519383510865334807514311466907586553274767125991540323848\
3881459600000773886562266774954672394503759955348615335655908538081699000951692\
3569725378593204397408506866064752561111059638937465162312149982313510212553069\
20048651840646557363483175497880046511)*x7^2,
x1*x3 + 1/201530734891550482184634145765370755994394313381691762665503858442208\
5820703841799595422187628966195163065498444234929890861769561197410043929632939\
5646163978865782340454376772620276298157816583008298346352439116022074301042608\
0606658602072750891563688119333331749047681928252916390763850176976214971319533\
8198193970721509715175494961004671934245042972216994349647546703110221240619710\
8096151434466909519717827877522342214736967045607287055947985887784241001806153\
2668108877698961783921492568136572589817860441225624790484430311179234897056645\
1888694886521870731666737075459255238456997654527028103242744755496117915794694\
1269738235492757083665449714563349133097308072247442141342320788370792018888400\
3907915083254669846105806695781693300073708047235331793722860879936424334959827\
0451167649530663862183942981489675512129716236354465879227338323017612530362792\
1272916384566684495979300946582153903756872436828179940120635721270592929493157\
8070006351581423682693818153752353028181061920160933821726540420115553597261577\
8832340254177099816859772421926757903050505518912149266779708522467566167518445\
9852203506103144567204403306825411420248648777938123112829072371393305613001367\
8515344487446182671030736073899214067553605417469056364937760892025925543029997\
3772371209683613917963093941726100589178979634244513866069194973014339193830534\
7940760194382708136599904596421743194368655562381774424430098401117536460169830\
0281799865582460709868452534857042075285500396631271995512902744122009780714299\
4500170737766809411105525491036489229777003266468729064955711356633029434857610\
5775883073831759482032917865523999979084379995656370257293590634520273487215201\
0256659386725127200348626421985782430678744013518036825179698996836567972768802\
1315466247150450251351872185119423239255738823323428369182872314185575719823690\
0930278317827195481961654654672283652706990510829087615800887868574421819834990\
4655306517371058733741649991310002566116239681885091135012108806931725595120636\
0303937904488602136230468750000000000*(-117969424702019590101346172503487174483\
0933515940439924335576620469226249106598858012182373484997582735301577368377470\
5899958754307759311280008891468013027650972982269942066576242548920541849637608\
7409223555062572385774796447803568513051873686484591769145796881694046555860934\
4544430656084361109554287263544764115138881564349207600290873401443922590753721\
1488589674969128008650261230111270668185932988486144774172070743128541057181455\
1684606205816404317507027550273489897066530166134281564589331558485116184135464\
3498919662196483839419136260626607649315379538181783669056512616031185772785220\
8484267527440065467741928890300853025164003547601483486743568817282668197765448\
1426087151599167344479952211532717050578801180859761718527943085560277088785514\
0112701562927029452918593882507979974977123650285922283331576588354273438810592\
0155197229192841348089427911685953992618460581143545563968163677594290298164146\
9053288927088141100515729041680092562361615846161011176751754042117129379267791\
2111289261912718571201875881018423200928712191198937645477114201867589146542687\
3511236845359974783303447280683084492968128514793260857035342148418675236169925\
3054861960864845447020086013675537358247028540067271945593413987060712160626688\
6420411570885778561356222505341458123838997459347233301564021462926055913045396\
8721523993116152505107763333801921429712548579294925042843843061582097885971556\
6099773903751972806678832759090593478554312529879051491951609701084609373125309\
2512801753477362053818853406620807696002133770453999037446538856218214430357335\
9212174192443238491558318229317268281835405448205314535513613032258744622412562\
6212823577592985738847243246750291971162038500041200376357985283198884182673187\
9517392314280354264037420553508766418750526987208633268186015059006737491152934\
1215678186172613309579508032628791018461515278169191317331765860876023368672579\
4822215160284388194807149124712250808317626177466409805565729631267995611798363\
0966631567629913981796592089843750000000*r - 
1593768626185024605326653038097684366653229007851166017089167775491307189353685\
5988579625813150281604291259613047967113300957021197985274696231878664711285372\
6757637862160707859590853991388764123853085800475351063910021930953974562307549\
6181831754425309874325116910628509667403169850473603292279852685562983827577319\
4841430824895903987540068605912165282244812494429531015285000791446379123800814\
0402157421220763882166404529270064985155643986440618179767162413669899630797397\
1100237951445822634423948044068568317222243952417909273732209549989192101995843\
7409434481628879783179428135920070280210975619494915826926354448166699716896575\
8555569326777684390854383384340384098963451566146340413993458377914109884999331\
3700892395294934769922480335882836319616439183981333182261424858606156754296744\
0730574841122626241225402276987007413119055491911165536378893522200154950023737\
2680687194620632944835464923620937289973402765527646236563698358034974879327364\
8965923649547443841922379136805181516605731230398148674826086449990539701586337\
7177636968670891880119726070039445553536013086945024052107583044401752704152170\
4690104209410205340599405177341325211862342502300261957350394660280468003339665\
3417786645873471441824501270677993930556469781111226819010295014651618283004524\
6317340163612875330049395083032838371649750398114032100932242523139716439499196\
3272765716688651381229328660510801664373483707965185531498309039184890036421485\
2203742903812734798014416038457828617327049374832465164532016417739028248612260\
7657479200605015648998413001158581452469671151451104288847177362008320650863063\
4427174895814727861010165947057941272755457853857203800647722886113094999891399\
8213597684828735520361511812198892758810921632981283376310863404607797041601027\
0876472957805961848572168506055248773722684395206029960539782836210730464937727\
3775370892476792641805116239077440882347271769374246235256596368194061593958191\
6258422652622539417860064280243298636523421638758747486752219785331641371187676\
968221423842166366537427875181)*x2*x5 + 1/5038268372288762054615853644134268899\
8598578345422940666375964610552145517596044989885554690724154879076637461105873\
2472715442390299352510982408234891154099471644558511359419315506907453945414575\
2074586588109779005518575260652015166465051818772289092202983333293726192048206\
3229097690962544244053742829883454954849268037742879387374025116798356126074305\
4248587411886675777555310154927702403785861672737992945696938058555368424176140\
1821763986996471946060250451538316702721942474044598037314203414314745446511030\
6406197621107577794808724264161297217372163046768291668426886481380961424941363\
1757025810686188874029478948673531743455887318927091636242864083728327432701806\
1860535335580197092698004722100097697877081366746152645167394542332501842701180\
8832948430715219984106083739956761279191238266596554598574537241887803242905908\
8616469806834580754403132590698031822909614167112399482523664553847593921810920\
7044985030158930317648232373289451750158789535592067345453843808825704526548004\
0233455431635105028888399315394470808506354427495421494310548168947576262637972\
8037316694927130616891541879611496305087652578614180110082670635285506216219448\
4530778207268092848326403250341962883612186154566775768401847480351688840135436\
7264091234440223006481385757499344309280242090347949077348543152514729474490856\
1128466517298743253584798457633698519004859567703414997614910543579859216389059\
5443606107524600279384115042457507044996639561517746711313371426051882137509915\
7817998878225686030502445178574862504268444170235277638137275912230744425081661\
7182266238927839158257358714402644397076845793987050822946638099999477109499891\
4092564323397658630068371803800256416484668128180008715660549644560766968600337\
9509206294924749209141993192200532886656178761256283796804627985580981393470583\
0857092295718078546393929955922523256957945679887049041366366807091317674762770\
7271903950221967143605454958747616382662934276468343541249782750064152905992047\
1272783753027201732931398780159007598447612215053405761718750000000000*(-159201\
8669443522350412316861890320006494461868616557997128311148847836658348424377641\
9609295688057735709391910071473944010276969993289059555599179932984931749105483\
9768204200072857440659440157734604201186139322013499636309896374156716826570808\
8853661781158756510368950499832424993301405528568709968840839631204947270530637\
5410168223083903195372911371903833975968654776113721606155228314163522074347046\
1624682202063369521978342084778495920788261004428751917790295905491360784289860\
4080265622670815556767584262855740066409380637706369983350444648583742273794079\
2270635078271657400484247254962260064478811911555417072896419364266882818719598\
6487091071304115355249115877918573696993572552367526757210925762059308746827656\
1798171230319761021057003496691609732115891766665743906164811382599441235382145\
5047388954314720949204037610849500891153893180030878067798054451962045275074177\
0834873668748641730076103227123082499933817222844623732978681599614342976745588\
1366942332079389904399618019218878879507513563046351747650939039034329327494807\
5692176565139921332814815222002799676707998653871541990652157550596186055829423\
2347493546420361164126283318795938227756943465855217743152269144195711106550992\
7941939713600663697982021977925079151132567541071649439855066473575939258556427\
1587272268961936881117285455418877988741465349373048255211386393760168721381656\
0254989249661692599627696397360624801320603326816414680162383199667805812976032\
8579402629774125251146109500271182609087656334723212314887444161882336456282621\
1203351546525756900354789869981155917370602139582029173732289905132418570949611\
1191761695426555325786670679886885757034986390683714602203593796891001189192944\
6427167671908318913073426424929951503985128409150216478751356606153128054887637\
0062106269337512935314742107303245832531599721437824730073384032824006300216734\
8821342279489538335416364513858972309631656731729747736416772747720090559660370\
5546522000100419887807879449998596822424421443111139979209863281250000000*r - 
2150580270684331813587540576723787885988171258142272833579552400546522619881722\
7142545771524201386517690541968423191395500818938653279223155324769012045731118\
0532850871451644478895245721551999171920677953317296508551852994762202522732390\
7518051409651061491869038812680164592779833881155000795353405403901651490082482\
0253061871228898881113587755265532445528115553951133604837772218608660767669542\
2534813027206514327964082618888845202617508186031694782518042650896872021916561\
4780905567341765478875012500810849160795979563643648418282620812866832937509472\
9174436860877219824725126344146479323706309940585586482073512687811409649835974\
3011450558584163539693973600469103911894874337498316053331285555562271507512047\
3313401765500579835338851542051706767869456901690719842236216135844354276784433\
1896182313344631677907833125155043690546419252249013994732618193519349045168952\
4379585511157784569987011248500932353446526014752777484210076964421164098961645\
8201598640496777967333380983473867483225695449741394042988066691942979813367362\
7481946571352406531050128787808385971603282220251245324438683350283863909282565\
6924225423216776191404969432632903413587241579692198020880819050790043081549905\
7265608558772916840277100739379051734637064483677069947264043238951502364724256\
9357114188202501083402475813600976943101749110583968601421306077002135941746980\
5620722381080196407357022223445909863593755058799403954780562165999717565702688\
7519973486298827873413412775864536301843029845390122476517299237714775578407961\
5193223162147151539298662026719397641840718178802712929129605870445034505789633\
8951642362692056399754829819010841679383775295654722281642185463171808749315110\
9352056098291313866083117150221928146699032858696998349047038704157158431413237\
3685388960940259328397346464503845318968367059834124386427043045303519365614448\
1589551682007206116379822487254247406491383564491602187274339136457506317108088\
8406350292063819647747457007931662984526428242709260237127595179823941468203229\
739475853267700864983760952143)*x3*x5 + 1/3358845581525841369743902429422845933\
2399052230281960444250643073701430345064029993257036460482769919384424974070582\
1648476961593532901673988272156594102732981096372340906279543671271635963609716\
8049724392073186003679050173768010110976701212514859394801988888862484128032137\
5486065127308362829369161886588969969899512025161919591582683411198904084049536\
9499058274591117185036873436618468269190574448491995297131292039036912282784093\
4547842657997647964040166967692211135147961649363065358209468942876496964340687\
0937465080738385196539149509440864811581442031178861112284590987587307616627575\
4504683873790792582686319299115687828970591545951394424161909389152218288467870\
7907023557053464728465336481400065131918054244497435096778263028221667895134120\
5888632287143479989404055826637840852794158844397703065716358161258535495270605\
9077646537889720502935421727132021215273076111408266321682443035898395947873947\
1363323353439286878432154915526301166772526357061378230302562539217136351032002\
6822303621090070019258932876929647205670902951663614329540365445965050841758648\
5358211129951420411261027919740997536725101719076120073388447090190337477479632\
3020518804845395232217602166894641922408124103044517178934564986901125893423624\
4842727489626815337654257171666229539520161393565299384899028768343152982993904\
0752311011532495502389865638422465679336573045135609998409940362386572810926039\
6962404071683066852922743361638338029997759707678497807542247617367921425006610\
5211999252150457353668296785716575002845629446823518425424850608153829616721107\
8121510825951892772171572476268429598051230529324700548631092066666318072999927\
6061709548931772420045581202533504277656445418786672477107033096373844645733558\
6339470863283166139427995461467021924437452507504189197869751990387320928980388\
7238061530478719030929286637281682171305297119924699360910911204727545116508513\
8181269300147978095736969972498410921775289517645562360833188500042768603994698\
084852250201813448862093252010600506563174147670227050781250000000000*(-3863436\
8688065061106456514204537226593365950147487636784942229090524664621799147454927\
1811505901693293139156351290819866958436777701501856981298437879058885999257847\
1438041899754791623538578795712979965427272917470919868647388128155978949079446\
4800854896910469267500316807109260385931315062599034884712774422172998342659810\
1896954612627560987988457368669793152961011698723100858539013866447215874164254\
1837359418285798418359728995449890513077299209681071283437536942108688666153982\
8994705322070805412317730296456034576514016140098270736417599284851401674339423\
0975424416663825027359859277278676424244664744640763365776773268759946933866911\
4773688666263013480156050644348278728352185606298479710857110637445266449940690\
9433703310233055478700815732633214492810851992307402380027866617218517237482086\
8272184397799122603546815021391647199344631571890019980252102425824051671845538\
8199518686129245738094400140620796503038062396739935816330049936864500412302423\
0709789523544340650962634890198677651927584546493026568771661459929886929549678\
3733144750293754473954620732475736618767965105678110771490895400115179027663985\
6058747760229070139205940176338583837524486321208030893598785731916909438506086\
6308299440035519239449283212092717656475260848407005562438811807394394911376949\
2479291011905640594693891259423880700680162434596396035405694507669696362525028\
7881781829526295982867002065769090223824650928714515528234585588090789839192069\
0355165340468734207689024079061575178939609913285843216778387992428964165828598\
0568563169156461165607827299551247673721343243429070386627196325181777386454490\
3185705605535801929143114454658349394992564108582409009711704712506469297276260\
4484729635155594156118855293995736652629076952913325502790665647655124390274541\
4965276565285153876578377730602841107176622530171551928530584177744907590184187\
5631884867086990034628351477838141112560446393863228491961772458914805328441087\
566918710609386158560227282440023206805520605846158181496386718750000000*r - 
5218127726837576521584539742495928870815396850881332770391811485482619923753691\
0931774929620309951779490515151141356961359827441955721841835228670689580225880\
2183542468324118615510803060992581212213136346799483356445695163205422926620228\
8722036378752231591708842829021729379674492594865627566252579255299332795585152\
9588449393508091303740625707589815751288553788113477208282328072667217540491866\
9523201931583292541386332965817223071577525648112702220043168491262900850247640\
7672355284338936546753643795878681800427554430988260546414141614757756433341940\
8166130215093495326016810055971232675242931658209928362331565595073013231584540\
8749770305647535676390871228047743862266691415696529298201322014988517732404994\
6282886575069435307455548046083666419376536065909845565108077434303071773364854\
9245767790510298720169062777928528752575333149305854618795381779563967523310978\
7101665892562069908339349085787081919241016688850035833098459439890445575027617\
1799861231017345479203587273145588507724094740845323161003265061575889878560640\
9328486456019397828901086480806595479467122003590028231354014124063567550104192\
0250465159833542323174134437995313916349602741167741456604443473372964895023531\
8646549343217162675657692261661924635439223499103708550673683700138406030499903\
0519951733963690486799104862774315820730295994660044461091910431364303651919803\
9010039563282297321484449870366325330081383983923263634623858740360602151452762\
2603396712433945497484889689743526151036408923055804114049980266481881501209631\
8102524913788161572371010480741562091827093173551634305080318689217717399788265\
5928652641822721744069610972527703281490498186981369399123477199046457353940272\
8873288168442103316218967755598892065229058794162257433685554684224475946223382\
8732914730587315594858388053686876542984574101577773481036650419336608241436891\
8143985322431348240932244210404409075002123018570245100857713905732873401404847\
5155847188455798402729347972855114245900831163743251761902308649376327840659350\
365681103246177598190588849521)*x0*x6 + 1/3598763123063401467582752602953049214\
1856127389587814761697117578965818226854317849918253350517253485054741043647052\
3194796744564499537507844577310636538642479746113222399585225362076752818153268\
0053276134364127861084696614751439404617894156265920780144988095209804422891575\
9449355493544674460038387735631039253463762884102056705267160797713111518624503\
8748991008490482698253792967805501716989901194812852104069241470396691731554385\
8444117133568908532900178893955940501944244624317570026653002438796246747507879\
0290141157933984139149088760115212298122973604834494048876347486700686732100973\
6969304150490134910021056391909665531039919513519351168744902916948805309072718\
7043239525414426494784289087214355498483629547675823317976710387380358459072272\
0594963164796585702932916957111972342279455904711824713267526601348430887789934\
9011764147738986253145094707641451302078295833651713916088331824176852801293514\
7889275021542093084034451695206751250113421096851476675324174149161217518962860\
0166753879739360734920285225281764863218824591068158210221820120676840187598552\
0026654782090807583493958485436783075062608984724414364344764739489647297299606\
0379127290905780605947430893101402059722990110404839834572748200251206314382454\
8045779453171587861772418398213817363771601493105677912391816537510521053207754\
3663190369499102323989141755452641799289185405502439284010650388271328011706471\
1031147219660428770988653601755362174997599686798390508080979590037058669649939\
8441427770161204307501746556124901788763174407310912598669482794450531732201186\
9415904456377027970183827653144745997912032709990750587819027214285340792499922\
4351831659569756164334551288428754583203334377271434796900392603257690691857384\
2506575924946249435101423708714666347611556258040202712003305703986415281050416\
4897923068370056104567092825658945183541389771347892172404547719350941196259121\
9479931393015690816861039256248297416187810197477388243749844821474394932851462\
2337702680733715523522427700113576856034008725038146972656250000000000*(-128362\
4061154395852216433246659573375587337480297534366993001628875324879321290830076\
9779429389764048418009202835047835927539749045390423608343092895062550283328233\
3213505897239842732050357999303230057609371478751294582893986522112416989349505\
4418355693271123493122675576640147526647071972322144115445775081868827834664529\
6569053157672532010173095414171582318644315858944986897142233732356242033594149\
6066536442131777632336828602326738546005192995184549130554422752374177786017063\
3320306995115157524426892983728969403184623205197332863042124578642081544090718\
8794876037846753277131682032819994076755578035259847675803761214478503585271640\
3227853744066998050226867319818388753193287333248037064441009981795719271166124\
5770189043774988614785913770454053188346124544697008072172375635676499899555428\
9053027457140875677024117135716068921191926185345718703014362940435906368670697\
7717140696322917291713970143383030775337313082542153731869213033720282630871460\
3055941069858870995966848844416143813603923077280656490472800123910668046713116\
9361097436068617879936561960929528107281599435979214268860492583061747675820762\
4035150329512828868068710776287683629605508201248857854605443983170734329755336\
7344707600044017656150513852471333761188666042630195416090072024561012276164661\
0089286240852946859426249665473717260383225708455686800330416026414242523351734\
6588378184640703236759160678350961627035122985927043572493387788935830147394002\
0475775341786206372607472768404139623998120175016509742277872734194520240484048\
4291386456027141938438259582473193984808198356402328345396956082605495236611402\
8971525723361777018019398967904364410706117703032519443770417981319973850066680\
2079767558584307283481494506370219116218887546521766439898756890592797103669035\
2158115429802937783535312528333872672103561729613542153643917287089865214695394\
6724625252563036099819458257309439345508065391538985641336032751444172646310747\
7592331020277365898650930674360834495665343711852231137321972656250000000*r - 
1736425904938255559029316493389879922114275808874387721643854021548980010268996\
7630164460325062750022976431775045084910703836252533363693071707927475409271411\
4910514693599460979349577286338114265287323199261306563831849891876087854108560\
9101185827920066309149123298150194180242961887200590180393537513994277477292932\
9615762933392510989282970249715215415161261194380979067482992190801880420900877\
2119998472628442185075721724271475040078852990508007705386588154103437654265767\
1648244876844886324672438569182255514371833326443953418688322953025963028670738\
2844386520378019217661245751499956508107865142396642808578612272947973672000753\
3039648588768062969502773869973007467401196793185592940587241002277114411225973\
3199601455444127610737423463546126850146842432592438569835269359894892850558990\
7349864310830762951851231014235094403218118814121536857996749388722344118862070\
3974742956172148526961207246666104800591840969635315116009693183880356129968441\
5343368437205795727503377070331300716353831512769128335649021387633889656866121\
7945032846154912800538992982906267779950421278786498955399969255552432339888770\
9281080540624033974266917277470856878158497299654822099396184652748617129016666\
2428677874633351583747713384837876748203735510131279009760171809483695498080725\
3552074715656171797539214338662362066017606638954426773667188650408468194995306\
1544902463767157305031458179720922193895540952178291101333101735763465013483709\
1084411434169704210461994604133812920316030859973324021121705123217100091686430\
8964841559667583128796029386097551822118717353183769060864688164619379140580501\
4089679476413418508515396174151272043149315516443139695672873289728030274274039\
2714965807014471311666794839610738778358863622175945855783552811233958484456907\
2546652043293575875554040429210655786048522785238158687907751779511576417409497\
5115453842545337929843511211311614490144115640251307469754714732662855899025926\
5820347563697033089741705385956729219674340789570162651942486150051527432693649\
224363383846942143059177677379)*x1*x6 + 1/3778701279216571540961890233100701674\
8948933759067205499781973457914109138197033742414166018043116159307478095829404\
9354536581792724514383236806176168365574603733418883519564486630180590459060931\
4055939941082334254138931445489011374848788864079216819152237499970294644036154\
7421823268221908183040307122412591216136951028307159540530518837598767094555729\
0686440558915006833166482616195776802839396254553494709272703543916526318132105\
1366322990247353959545187838653737527041456855533448527985652560736059084883272\
9804648215830683346106543198120972913029122285076218751320164861035721068706022\
3817769358014641655522109211505148807591915489195318727182148062796245574526354\
6395401501685147819523503541575073273407811025059614483875545906749376382025885\
6624711323036414988079562804967570959393428699947415948930902931415852432179431\
6462352355125935565802349443023523867182210625334299611892748415385695441358190\
5283738772619197738236174279967088812619092151694050509090382856619278394911003\
0175091573726328771666299486545853106379765820621566120732911126710682196978479\
6027987521195347962668656409708622228815739433960635082562002976464129662164586\
3398083655451069636244802437756472162709139615925081826301385610263766630101577\
5448068425830167254861039318124508231960181567760961808011407364386047105868142\
0846349887974057440188598843225273889253644675777561248211182907684894412291794\
6582704580643450209538086281843130283747479671138310033485028569538911603132436\
8363499158669264522876833883931146878201333127676458228602956934173058318811246\
2886699679195879368693019035801983297807634345490288117209978574999607832124918\
5569423242548243972551278852850192312363501096135006536745412233420575226450253\
4631904721193561906856494894150399664992134070942212847603470989185736045102937\
3142819221788558909795447466941892442718459259915286781024775105318488256072078\
0453927962666475357704091219060712286997200707351257655937337062548114679494035\
34545878147704012996985490851192556988357091612900543212890625000000000*(-10050\
5358613722551270047618200373465203597583640030189961419606517502674790599243217\
1132358279111215636418467830873975282781413142463068180247538259669964726483839\
0132803152132794191536952594510707268919578752487284357690243454013586315757340\
8535970735177820552856191387772667563223883716231847620724054173737942255156120\
1433308085647904470888731853241191587414684726519884881269025649543361324253986\
9890312598407944749825311132802973240078934348388049635180862364260444214015620\
0021404524603953269146959597809007245110350964471910766162684111820776410076856\
1430339610872434027486129512650782045634143491467610903788086133251772422856494\
5129223309175298520033007558981070427779248193627160249791129180012710072474134\
1122267430331775456509411958128445680669606568647010156826845360164110384326948\
5503458744692447022515601086346330695242146609896819066807655568589110761669686\
4163569564682739125591537784442554256533928761502879950908015411835690162912503\
8449855205324835363359248030830535091067501092688181161874794326002346439979288\
0549107884110917530622858141468680180686503698731469739512855775943594851518804\
3068622777893811348450237450435965109048864858875567284218452779077666366578982\
7061800321968893992843986121195564999659468750645416680420512277660921702943986\
6720630040487760501194913320347455277567444420783176321234758684204351668638569\
6525812399317143021705727865217853646416962129038782007279904157348663943639556\
5737058233416883178076020073674079712443479050918324730527475822684334098284472\
8821963641516609130084178327090510715739330852405097352562278093533372759401458\
3819142729257948705813133632392303170390268661090012134120471433990406171477226\
0115887884197495285990489587607150483632224471544661557474238745691874984285729\
3347310570734313792233852352211567207215500563352508149536336766005708659220545\
8061714785479612510859388974488702831797814359386453054874683795011086065023861\
963445727658860894759178979584753081427643191118199905732453808593750000000*r - 
1358035308195619158317383942666647469469590889031027213687688480797212702121818\
4711661567201958483803722529018592486608489858728385520092570042525663118110337\
5878581718200624577891124824595694645032961723052382627141488807168240139526510\
0265621673470337909414079106128117180756550505465914280480658557864523752128898\
8477265674082422122165596623077535651179300847848161273577191016481354634031822\
3519761235251039402195620893021207281911478256172762076806691028499619168235340\
6860683391353863580017484022611250690732333144401566357199414603660013233774329\
7272014855005119122075453455593967474974633769413397936776587242040658894787527\
9365244426714545404640951898674959259088744265279637650173666843089483662200884\
5559873034820940556683699755137069207633310653397910003698406642481844763084566\
3425113007265884145746232331900919705901768121906777004470211033121710194563938\
6220782508854428488671553525227979203062598438346464365612130659978202322477446\
7822378871818487385676198196531829751403476510320185003503248367002852184489396\
7408534603977330821751783211777302720329179639513873514733368830124077025532547\
5572360810633025809480689132929112706151847727231307690161988258250372251367558\
8123321828743393658300385546589713353809831183507735315806061554079381577955686\
1679985782437149972668740349171831415822486793314565082408214436821902316759500\
7546576533752866630851783348360280295952009651746987934017314510659143393429928\
2359911732497910379536566201156694121094056706612345722797031523391866241054512\
2714951890095208246469494314669124968201789180165908099018563501469656166733740\
8444431632124642682501039720145104322293893082110007874982884867961673972490447\
5702675562273937905956833900566752976383638249392183047971616785959366292479269\
1496263281121387945310037078495564855896292887885379969540916305498232584983789\
1493461975052861008449570545898391286096187688037892041687599951620690489828043\
4656734319202911542596697873413188786704630056519254138431922966977538442381720\
4143874106379574931509229609429)*x4*x6 + 
1/37787012792165715409618902331007016748948933759067205499781973457914109138197\
0337424141660180431161593074780958294049354536581792724514383236806176168365574\
6037334188835195644866301805904590609314055939941082334254138931445489011374848\
7888640792168191522374999702946440361547421823268221908183040307122412591216136\
9510283071595405305188375987670945557290686440558915006833166482616195776802839\
3962545534947092727035439165263181321051366322990247353959545187838653737527041\
4568555334485279856525607360590848832729804648215830683346106543198120972913029\
1222850762187513201648610357210687060223817769358014641655522109211505148807591\
9154891953187271821480627962455745263546395401501685147819523503541575073273407\
8110250596144838755459067493763820258856624711323036414988079562804967570959393\
4286999474159489309029314158524321794316462352355125935565802349443023523867182\
2106253342996118927484153856954413581905283738772619197738236174279967088812619\
0921516940505090903828566192783949110030175091573726328771666299486545853106379\
7658206215661207329111267106821969784796027987521195347962668656409708622228815\
7394339606350825620029764641296621645863398083655451069636244802437756472162709\
1396159250818263013856102637666301015775448068425830167254861039318124508231960\
1815677609618080114073643860471058681420846349887974057440188598843225273889253\
6446757775612482111829076848944122917946582704580643450209538086281843130283747\
4796711383100334850285695389116031324368363499158669264522876833883931146878201\
3331276764582286029569341730583188112462886699679195879368693019035801983297807\
6343454902881172099785749996078321249185569423242548243972551278852850192312363\
5010961350065367454122334205752264502534631904721193561906856494894150399664992\
1340709422128476034709891857360451029373142819221788558909795447466941892442718\
4592599152867810247751053184882560720780453927962666475357704091219060712286997\
2007073512576559373370625481146794940353454587814770401299698549085119255698835\
7091612900543212890625000000000*(-503077709997024211647375728221476879154062032\
4783186093980477216644214586512792747050782256274416737815027465575926594631645\
9567109627725247492206579319450201418080958435001080625188555586694913850470879\
8458193857115885872956504903728941167164830983913756830058430410405368483336830\
8001578736906295539958218871468858326972085432600395987505445005549509741037830\
7227171784303540202005202931969929574115269133503856597865104859629667898764186\
1241628254284036728135252356447429350020103194554539774142141889590748026369454\
1293703392371169761722811991498726011290516587812791197147711252729800551935123\
1410976347975449660440507252756910133812796169939702434919617043747327485649579\
6027237175424086359632102423327369586899062959779615340249256130144246308779070\
3479791834058515085769823470629578706651902056731791153895948746050709929103029\
2952139061712671863785463998212127423061366593501829120022972682612168416198772\
2430859674967292442819120159411073788762883120104260183388238015950983293914223\
2478104529832264781987086137962689710219304170497506497733236114077700718129169\
9631402234353318444398819438960764302809581189635511440512430608830262005814936\
9669829594531564649060334669882535612116820954106197424525823273569837748989971\
7077561632027610620852899324158060592719108803777965038324341898993092493958081\
3432362627214981150797305450519879966230677482259836823134852342624256960424228\
9998992709565786291216112663791409464416002563296037540494131649724087502322822\
6529999276746270776701532393833920709877794252201053039941938647388159359535808\
8699764230832841821899489557312605734624220361950789647810406757648570107466679\
4250274975642384179294201281587052870823200096555476148429979443797936855055323\
2177305720026783820963681774811451866767714684485621756288973719973421842673860\
2607757197278863264695457429798989693369362437395063514345770159455782608106591\
0910284846230412977047091549972797232321767209527053290481331088678237940079547\
2247506504822534549511718750000000*r - 6793677064806190342078956963615067670812\
2311270969912885161381061111198665477441713616174688011734772769337223044930634\
1734320941343985811790930155031521921782534132714042968870645536730763131977979\
1455837123832958397969600918214431537646874504810742919019260128192713343266455\
2277130897979023571915812889111739359268553868007456936836296638044877112715088\
4745729862297146057268158907422541182495438545912745500631489859229000202082758\
7281380822560859753446521279558693220795793247146700810402575468614788456234243\
0900095519868045560345159684781199058077756102728043519225266987044960709504190\
4449931631213487344823680224837120290281250337940051696438205781098275424887931\
3970121938253111009012698415222355314722472591256384452207650081140088310705747\
1748090988033185490895059442942040742344132163808076022909112450915784390775245\
4154103620349482847608538548342045477644810952926275932222849563486091846896949\
7779974444867981755610053469755067317229605346335825475910746824265693336006650\
9237426920113846967892429058607413380016233344467484314867313542528880838815845\
4698964813125445266617561266186729546190634229736104175574965445835030435755909\
7022958756103360270119441764374504865656130460513405645545059070692971358607374\
6554281394749603488261103741324296327279666696598515501869654378924245746590489\
4857166238648746100216118996920723065696306128839357891260567015982850595430491\
5481982024258058776994150599188589804530226503173313509417868648610092719999025\
3710659650720652503973726534017583028215880195763022760836505026622444963157081\
6112218710676915249678170337878837801570098790548580770917586613738004065770050\
8731601534260908170693105056295770405831821095543002467926459389143252404042662\
0930192403402254043065692009381247323756445506425735956658819473519799604694962\
9445026872762535295580480838073140459073050731803268662913155432128278181742239\
2883535309884960747930845763587881963844584984320812285975267610253858226611514\
081595269848096134063794096790470176055771146709787503691336841040849)*x5*x6 + 
1/15360574305758420898219065988214234450792249495555774593407306283704922413901\
2332286236447227817545363038528844834979412413244631188826985055612266735107957\
1559891946680973839376545449554711629802461764203692005794365419286784150965385\
6865301135027720131046747846726195268921716188320415409830504189887159589925258\
9231822386827400530564380482793067299711661154698745937737059545778941372684081\
0553880298758980783347739498074463951646896879264328192666481783674249486799610\
3483152574994016201839677788858068631190977499274727920059392903739073566224808\
5862947464303867155141711527321417504156023483478867740510374841142888271873004\
8436947948450110496536840635144611895750567236382798840577042074610396371249352\
7687093738270259656690677842993422869453912484277657079263446976749986817463168\
0604471330959141995540371609156228371673358679819156884376342418472773790189911\
4677338757315495498977298315835127472319221032021389917779770802552832149923828\
8992486561180931261718929346660141914646412638851108263728319633937620265490398\
2787888705553336312646856547488605603575621133138697295919784006670613261068624\
2843227482256433178873888065567732376367234993355874418551319025381201817952320\
7884617581633440249535001072222073583648556125376353726526366276145579068386975\
6835641304722796794338879618077666130658880630035761811967556340993181005646038\
0669413729923773216190681645912245088596171831130342865938836620439773630196645\
3169394871178997906620201377689443627792017682584824904277592208895906970275691\
5988323888041579686816805581537881346529628739706990194865322365461708123291791\
7212786545886655325116158534991187499668930659854694408118923284086524468419659\
9597951768319255062651355368191977440054728416553330716222299388168353821002029\
3227930659401819526304834088357906922509407650090157950776339612791439793675901\
8127072826369028555996363083285593788935143873155555477787684589926447444019104\
5531330696169333078605945317539347536729046580412508293211259572798828965731234\
0281143455505371093750000000*(-240088195295634777805733150121080553167474623595\
6656400836823442073574442051737977405405135698810138125399042638095814303491594\
8281182668730565972628420916668833839757051021749458757382080879547587296049573\
5681564220073649086017095379302338100644810768748498289334105123257452058672650\
7877117131200704850693088342620275770576566652802618126314882033254926097662471\
7253295525502214244242755819938910791020981487668035429475116523670909900168856\
0657346678211108723387660851748513967472129015053924973801633290633990459284289\
4430096027660369895948053313896350396515946816600605560552377095430032615064543\
1609983235990110540563373576041792085414651587352935686166898631453124816820444\
6202648483701264310443012477070939120294714657922934550182614532646000869449099\
4099605221016171330172708404470244729851064435195969655904738127403954059930792\
1650881683455309487204648850608663942362004212009268590010997314048856272540951\
2580760938380827570921864777676963222437363531943168303878748968744543284282172\
1925059238710876911867602085199819337996107826316982047415858136987130850942583\
7465163873772224915800686333737980841659538423347881185407106475136917997552590\
4346691426398749182257018402978687141702815832041596541839035450049934352281315\
0778692843466067721549836592345754168029927342614428328403002407646155964518206\
1644827771048656619185687955386540137564868663076464405549842020284261954339967\
5382963612932921013580983465691675757397650787639751435789643086452619687433062\
2278222028609319538395453205814635279876378018385511074072370188303892247652844\
1573660474182128249941200973481087815798890059576057017574647711900906518671067\
9436814222128640846321584780727584929011212457079828014703139423583856805741777\
7496471351319001356800462246896785381530444580177509748741661978697559823341169\
6925810674311736713511769854866401011859432371720377453897476685122350090992738\
3555296446767946640662477450411475119576791637925428556879178672437633406008199\
539328915447724511718750000000*r - 32422837360952096698382468637621086951101095\
7445652225429220212240337445237854413248978436123307726843493504162224321322984\
5974768152911646292723964738662430041864166560378554421429144671735974853214942\
2149523403352960883214570896183340194651009076593380675637869834561793453935658\
7144373082781621083642841184850866497124580065624817646705934487895331616559027\
0992581537330560844668162062645511842600210672388793530932432751711782282862601\
9211683584550546768834954578971685460666290756646332103262412229470597952005736\
5417551257766482681319717345993168198634735263773985051400977216387232608097687\
5255935801615958308624112989688361681579224692032836387773154441086125660400452\
6056556258661030521071687105614283905133511710775810604568853987052325232594946\
7564047033059847031317208367208159839551679052061850956800416317547900169386238\
4842941853681373923154343594981620584760451107959284946920958945304335966351925\
5146124106504067157088972807500962947548258755769659568582533209772670651164381\
0545380437904408150450241420411048168623538759884329362111151312545225861170278\
0321458697806278328692529089658085596336427451681467447639461860670672052199726\
9170370104751076071575791881282325403049495597264064933098827686634472419307333\
2431309673383794460261111736467728117129568127975274062021334385348764043856723\
2721232670401280637670124711618932169049082108920606667299325279357759908054547\
1757621683622687111019956103463787606312046333499174489240441385502024270820890\
7744249262361579111308448864141483179815346734893212832897497924689076449087756\
9704052296142233089473078314080155629398236788350514280347514068627304194514464\
8785471925050467876178449128542078715441266005205686009397374993107209739121865\
3273620861336849538246822779342921146762425496624938391021671993608555654386762\
4867783450421139831949089701514832988276355266390604005754233255780432612300597\
0503540132749916795670258224880849062594286868229284866126388059499815944808171\
5774131285385715275984985511517906825282297232227305668069189073)*x0*x7 + 
1/62978354653609525682698170551678361248248222931778675832969955763190181896995\
0562373569433634051935988457968263823415590894302987874190638728010293613942624\
3395556981391992741443836343174317682190093233235137223756898219075815018958081\
3147734653613652537291666171577400602579036372113703180305067178537354318693561\
5850471785992342175313959979451575928817810734264858344721944137693659628004732\
3270909224911821211725731942105302201752277204983745589932575313064422895878402\
4280925557475466427542678934318081387883007747026384472243510905330201621521715\
2038084603645855336081017262017811767039696282263357736092536848685841914679319\
8591486588645453035801046604092908772577325669169475246365872505902625122122346\
3517084326908064592431779156273033764761041185538394024980132604674945951598989\
0478332456932482181715523597540536323860770587258543225943003915738372539778637\
0177088904993531545806923094924022636508806231287698662897060290466611814687698\
4869194900841818173047610321306581850050291819289543881286110499144243088510632\
9430343692768678881852111844703282974660046645868658913271114427349514370381359\
5657232677251376033382941068827702743105663472759085116060408004062927453604515\
2326932084697105023093504396110501692959080114043050278758101732196874180386600\
3026129349363466856789406434118431135701410583146623429066980998072042123148756\
0744596292687470186381794748240204863244304507634405750349230143803071883806245\
7994518971833891417142825648526718873947272498597782107538128056473218578130335\
5552127940970476715948902884305313520771477832798659798947821698393003305496346\
0572424838135286832976249993463868748642615705404247073287585464754750320520605\
8351602250108945756870557009587107504224386507868655936511427491490250666108320\
2234515703547460057849819762267418382288571365369647598182992412444903154071197\
4320998588113017079585088641470934534634089879937777458929506818698434520478328\
6678455854294265622284375801911324900589090979691284002166164248475198759498059\
515268816757202148437500000000*(51737882038826162328473821959361458687731102081\
6962510096985010624775801650641287872506272423168602834976969628694900909382837\
8677551450218246778777964713367623364052392266028432820750161091019370110526084\
8854084201215537778480829763810276935939007718095209349558984815862118658800974\
3838258445996491524793559400080986447944966865890650019443073501469643168885897\
0962424004248070214922209379551087571095438529475727933672797849788694927563203\
0114281162500705743077840424159907385001289475183167912505816899661186971075169\
3001580409678778966604844000590799315498356572166562828726157335078612700220264\
8054888912151597264735834487314235072521487834313119621838663549208264778115002\
5584161125019949360250226538550093264995223298546308701739770364257594411180334\
0450639220576850117766578935416031083824207343889928707080689172053199894233429\
7188404195126405724413735688274333146580046799923074273996559248263257332583406\
8138362851926398877966576770319390663134022961412201209576411458585229629937843\
4533647234242454223239425816062090726220940408840331239534898531234295116884983\
9910006141886035223032347562343926646525818504688930113881833535311264877312234\
3927817841344787542232427034060699616294779049116237668283423993226384283578294\
4004953336709194294159619832428081654567605245619745806753121472710979846919004\
3853131812000015037857464071304971782438146145427041953564431369535249592974853\
0209316012200826392658011873151487747884989675364079478592166868782730949126556\
9530831781058093524497500860165574647809639180312698038201575552636727040372167\
0584032445249465865217821939430306707917571137437627976850492053026671566984835\
8808580020531670197553007642804313061655042206433054964701811172663011856056054\
6593836331240912157274622981715914278774815254510627163727033757049921145124163\
8613728535334065563929362986978111600373652433391329228682824864970169933768569\
1921921057103221888688003136621063874832679556021805075267397712826657371840652\
68347073549391430761718750000000*r + 700123906217672136721418779184414440154263\
7628659324480637522901702140888563528425372886591495297562237871958488554629309\
5232545004673339004680600845577958533619789403710100284457382472315764470961889\
1113607992929023616061316050674292595825764326495474293185855448717799152449522\
2966552899592710372080602792621188673526364770284430468562541014346703534393478\
0083920813846956489870548010046666607089865667167152901673369389655451054906555\
8783064856149354690112823756022125891355189084655136810946528720185168547526616\
5084109087099246432202742340597037424501392090296266919894958796744093859469447\
1755080550998490502028140638027513362881291701284666740964988101351630612022976\
6506578010056306539037753275780772194590526243414455701542743442217057271126590\
2405225862365085804680341279787725198970013041687872377220060719653905351092653\
6904226153357061645056476071628311525179880372659960652777254559801452054445971\
7602574493789774976576941743245220465698357774853632108150350564167953248155097\
0170536635132113600580075833540070138100910672844950682178080833806073706808465\
4326971492013812393923004553395113584294895122575095949026919880344921350894541\
8489700410454493705240178619094164159635979518703375976237814828133100293166997\
3267366559877528058597213688113528169226744314764370715509372742214704811553496\
4857003070630727743439057836892407426248432422107996009042215179850681908452277\
1987048309382536367906081999159121100596149833927367213422672453102902658225075\
0773398772277605010069141717944697297160231750900618061302074349390127616071354\
4061315591379240771450063219993541014221928129926047353508914392122641728032226\
7380451019265219760795468707302909491110758376713803475942270377012074096507948\
6209287478888861511275431802947290088364181825237322724334178912205930204216928\
2779618618666737151765346438493378863298845353611265313405115871521001252188512\
2653827568936975385362846410287692874165197605311120884400996674174641417844905\
2381860400181878360433264707015155608849833403699873548946420050577)*x1*x7 + 
1/92163445834550525389314395929285406704753496973334647560443837702229534483407\
3993717418683366905272178231173069009876474479467787132961910333673600410647742\
9359351680085843036259272697328269778814770585222152034766192515720704905792314\
1191806810166320786280487080357171613530297129922492458983025139322957539551553\
5390934320964403183386282896758403798269966928192475626422357274673648236104486\
3323281792553884700086436988446783709881381275585969155998890702045496920797662\
0898915449964097211038066733148411787145864995648367520356357422434441397348851\
5177684785823202930850269163928505024936140900873206443062249046857329631238029\
0621687690700662979221043810867671374503403418296793043462252447662378227496116\
6122562429621557940144067057960537216723474905665942475580681860499920904779008\
3626827985754851973242229654937370230040152078914941306258054510836642741139468\
8064032543892972993863789895010764833915326192128339506678624815316992899542973\
3954919367085587570313576079960851487878475833106649582369917803625721592942389\
6727332233320017875881139284931633621453726798832183775518704040023679566411745\
7059364893538599073243328393406394258203409960135246511307914152287210907713924\
7307705489800641497210006433332441501891336752258122359158197656873474410321854\
1013847828336780766033277708465996783953283780214570871805338045959086033876228\
4016482379542639297144089875473470531577030986782057195633019722638641781179871\
9016369227073987439721208266136661766752106095508949425665553253375441821654149\
5929943328249478120900833489227288079177772438241941169191934192770248739750750\
3276719275319931950696951209947124998013583959128166448713539704519146810517959\
7587710609915530375908132209151864640328370499319984297333796329010122926012175\
9367583956410917157829004530147441535056445900540947704658037676748638762055410\
8762436958214171335978178499713562733610863238933332866726107539558684664114627\
3187984177015998471635671905236085220374279482475049759267557436792973794387404\
16868607330322265625000000000*(-13264324129051051897009195745447124771303616800\
5495067761549973726101057829983390860618185515632959440574091057568027896115435\
8027717879033300121085962202784619632071425221028540820764745544585997642650828\
5821771934262075978287172725609931400192501468795917299610319102681314069129152\
7058460481185629308171888342487883395612610735790916393870324440715653015538630\
7719632795866252178395950294469876476310754020012591565318062430168340237340712\
6314911938395963683058833441933784445536747756294073163979473908469529073075611\
4042689539765948302426492645786061427077600287541021775440758486356514829728928\
4416999975768393414812664884469784821882557491616434304413869112777983342084009\
3644169760790124642569130014601495824064064165227383435373785047563447003543203\
9400825296826790845911359087786549921217164171889421461742060723402102830812564\
4256442385579351307027700920113998634720909843084555987127773915174066869784779\
2381714424298917279060465794270190870792926635043805372364544976025962599263047\
0678675306644391511366593540915265517586687399958736244372347715588621106613673\
3665557432580827191473405808612481658862312452353995489346342835180846886422963\
6916024305417408316318687357316605856878101117806752649240216166881968750085446\
8737917794277857961864877557917817000380697306514829610947509272715984104134402\
4968299562240894460531867188697362437614307707473377376624667771727213698846824\
4774424647386453192148109195364459371890913841865802671369042010493645809587916\
9747014490370768240279983102114452388997651982770214451186303681199650578322579\
6749217915330793493780611535418181025053263155413944131244687323421774720550311\
7227146142748130087897151589200986102072799210884295678604310665518743017842755\
9580306829640878155655344547729131804395780986239592392904942176374471717145508\
1731982561626257475396100843964475782843238152727180379603039535858997331066333\
8859369272194288136140685690983189660559734076472856406146499152336498287005634\
8049793155428885058593750000000*r - 1791190651923581990817869423836677994923229\
0200023091309013281387849285872073055713115535398878910671537000828965280995434\
0338166844958065207125229711439952930015986032251113150199301609537841966001795\
8975354189814188511616504553243012593085462307513285920848164180135372270360773\
8884304305576761620803369742178077783466797263906854123375713525732289680703593\
0582987181170574818886312740888455499525222858100654669531786121939003689881800\
7376878544830068254239681164517368749210051177192645570221119296786348164197838\
0396142010645182182099261282804375049592559419578111392863299574602883063100972\
9453321298473090577510872337928387189714891732150615647572397925851614936775293\
0697819850616129624098126917546280924985211686255088532717994440762048968434735\
5096735224145535947179507001362335506381509198939603184743441825045882474235272\
7649708707731721672000459738421010906244133359808562120879700150051892809674430\
8858827859129416591177176313663287142410168957831824270182214632671062688466575\
9045953287364778903260426052189614937674315491156493143998603686935083555302208\
0547833526602484906078812725517483621164145791885203013723504818571811576524451\
9172453127015426521074154503122395561685303840769445534824818156896039683752265\
7503909167727116480855273341070188915748890908718142762933769595783430994899580\
1619656485734581251958679683752634860987571273411881153922998349006609800648015\
4191873280185160620177536968132604036733182875237297986413776455394450355100158\
5062847273665057436863840235081646048755880480402293516770563244766172713278765\
1905430134444971105539882546720831139674245360191882972024550225853197390117302\
6440521358781058192113842414066771807344912487894957392522864809182428460373777\
6745044623024635183119720616496679507983794206603978044116167318269206554021517\
1810745288551107606946744470606545258710382411369697917834966673553417748493401\
8212023509514484201942712791218940431162778236421904286359732240568738332288728\
60843774295222759232466847921760780811676780006955902141038235541)*x4*x7 + 
1/37787012792165715409618902331007016748948933759067205499781973457914109138197\
0337424141660180431161593074780958294049354536581792724514383236806176168365574\
6037334188835195644866301805904590609314055939941082334254138931445489011374848\
7888640792168191522374999702946440361547421823268221908183040307122412591216136\
9510283071595405305188375987670945557290686440558915006833166482616195776802839\
3962545534947092727035439165263181321051366322990247353959545187838653737527041\
4568555334485279856525607360590848832729804648215830683346106543198120972913029\
1222850762187513201648610357210687060223817769358014641655522109211505148807591\
9154891953187271821480627962455745263546395401501685147819523503541575073273407\
8110250596144838755459067493763820258856624711323036414988079562804967570959393\
4286999474159489309029314158524321794316462352355125935565802349443023523867182\
2106253342996118927484153856954413581905283738772619197738236174279967088812619\
0921516940505090903828566192783949110030175091573726328771666299486545853106379\
7658206215661207329111267106821969784796027987521195347962668656409708622228815\
7394339606350825620029764641296621645863398083655451069636244802437756472162709\
1396159250818263013856102637666301015775448068425830167254861039318124508231960\
1815677609618080114073643860471058681420846349887974057440188598843225273889253\
6446757775612482111829076848944122917946582704580643450209538086281843130283747\
4796711383100334850285695389116031324368363499158669264522876833883931146878201\
3331276764582286029569341730583188112462886699679195879368693019035801983297807\
6343454902881172099785749996078321249185569423242548243972551278852850192312363\
5010961350065367454122334205752264502534631904721193561906856494894150399664992\
1340709422128476034709891857360451029373142819221788558909795447466941892442718\
4592599152867810247751053184882560720780453927962666475357704091219060712286997\
2007073512576559373370625481146794940353454587814770401299698549085119255698835\
7091612900543212890625000000000*(-114771211366646671915548072270022797967882773\
3605040989099271162319101822486776629553229530732398325373397061555400867470961\
8320634012542093709847877495449653633782022302823514136153516595816099925776151\
0228699450109677637188184348170530680493607522442584343281813626869370555287336\
4449898668464017582128627372123152273488244370734108959096022135635182402997153\
2833531804963254338314656294149409916364605436059238824459352806135334891078453\
0171532977812921032628198539577289690486437616733334982222502748827584940214436\
4293361126673393568377954180206576646088313098002609177503362075336436576674951\
1672456903969906945209716720351451430304665263834975278566506064015780511409331\
9216197096271405974041431294645676851001769552278479358666883581840177702108839\
9613161171190552437072991429293227713526804044755178741134932111349418031131342\
1927930244824296615486620999937007979200930318087305925532834654552931468168375\
2257491744549646188121943985255530537967319260381712378270907162853958945520514\
0897829287020673092435890492489592454481161612399391508430733407932970141715383\
2294097281831268543215816005665836793864389390096744642441219544044689415893990\
4553893346369534366695846805782271619632375217425326695925402942366508604416895\
5336749003305027749577022838717828906370495555066687802004772006736239454286567\
6501176010956125780316417429992535548495554009210617220279071390471013434076388\
7434155933162043200423259421265923075006770774710578012339275695520827271267042\
1590879094322931027160708263014452988053710281323900622524929109566449720677135\
2446957847267027871751865764201432905174856342326671670255532031546495232796949\
4431224205794942408722693580811280418036740522765970486323469542308523213520312\
6462635847611547006583822491825747745317726628153304849929278970592487591412402\
4515772455793230015496184003767836040262585329188842420937143450504541401695292\
8237626117405892239625086908035779978936048117939505446707328171594493002204965\
76269990750830906536425781250000000*r - 155060692102379269541339162860700670740\
0143638250393865550446022814693271472591506021669935854561344690885718009193911\
4976996022380732071514582440700606476320656457522456593284370118477851540167395\
2837881716374711933611288104506024794999493718340099188154909014983717270624546\
4931335782152864920934089696962843805486375826594517882989650592221679638189270\
7990785961641371442673141105473162583799193496496716455363195228324785360684792\
6307466426043629830114883649081722215028344947032928002633238337619832370062437\
1149227904749503188445654315039974235116622270166728447724199084287941285634405\
7874198357911795608016286042970088300929816849578333258510553531953787562798258\
5300866148947354702952456726163547656182004824486486243432845649337859970073032\
5644926594833507090633735660596487153729463632137491760669766371353031722428509\
3489146013264332072604666338490686387286099728035598313885413657602042029897101\
2984460482691771321965142031561905803048681910010876823864462628770142213710702\
5189623472277755705144749856939414230839728950677016738827983003961742085403664\
1933734359525191605621237789386601757330522092961435183068293601250531900980389\
6040424921867799266239851929790341761023949607166055557206000332485919555478741\
3203135469884648525187418180159671156340789630042696725918309966709563504358683\
2064324916918079207116528727544709955303935659621732365414553283038518705695920\
9869908909954608530668710864726719815448949275304780370469378630840111527838100\
3904290043154270895134632924249359864732712157186241453315025849325305284570677\
8253300940258699838178410480975861849954434239703199672492620095448594301955759\
4416770271123728278761177621090039107997810524154235233798996635870160519640208\
8276655571967373115258264418946416096447069708071859051160802992144828201461768\
0139466786782187889512585526731557106966217510460422434550093834647755018214540\
0468377727419683389905350798250453877260777057657618404410217925004977894897950\
90270512829684412315956249429294550873055420478553121483969069272766591)*x5*x7,
x2^2 + 1/4595299385545686905055340557261938845255462818957381431375967179115023\
5622751913098561174333272669399387426070830485925080539427870250670154551534253\
1605967206861289687743199552078730786972575605541304018713687687997483910301055\
9985777822272291697100863755413786980255740228741092408348295476689850295801800\
1328592527210892663991557079083296062218887083601608015330522483943992329781672\
5532476867291633161950635750150684870131679793074674230785138099668113798901621\
3746985929531236039768078785311175882282485152378172685862850221930548750999692\
6833224870707268103006068097578096600842455715134395044055217637319814803393732\
5545517135417021586157220700438194199557152851621726691923877019530628641309895\
5527196515912184616018790535334159897666950977065722178576227439529759068977458\
5876701404556766054003793838166454936305357572441830376316545836757254647177925\
9315950671968398456726995372852902053184880720505318860387228942968406561438954\
9156057124897249283297835682196179487336470907335783987714828069847283442303547\
7486147948973493858176256054435976617815842512687841602907364515832382110418192\
4807736940855681584225557098403992126439478031620864417686703385192144813440185\
8556745601528760795313884934842534313643974798305077972240737609805188032563190\
5410852213309968430828982057443942235328157813584052020883036380524100514986565\
1998905714898193577417896245863997749429454204318467582058323102884855629296053\
7789419152986972703448047793877230173614903430345130332025712408604328951977844\
0904136963295508899148454020113109465492067221807448315960511081372329462988235\
1633029819380174032331951028272141997080102401370142967632331780541641414512999\
3694643209538465507714870371305146981002290485815560682538246531175491665311568\
3895927591273601433188310020480882634584266161861432399941091460759529573156934\
1371303019585610144869697990537892862309034638185055732776178695608686828667984\
6409686031582280563886730568987360876063642541548449782426042413293947688753998\
864181084492946575057922363281250000000000*(48812525621690456790032750492338440\
2921174687331966692245603717069815533700938406751919206881480863593655587960336\
3725054841839057559046896407476188555332888611505336799552704412831368067922689\
7795428604633463057424658185089250479470695763015095253509556635492940073626037\
4461854681581286481797442593885027072507098703083928720414267158939026411211649\
0541304092291212593387679884833759590687577014061897809946668547052876627730256\
3054111756476744809315950720686989613739830588892951592210502674304053380065962\
0507306808989898968769126865872627393697339959294735430283267239676660832202141\
2399848187916587245568871018234052565553359225360270255090209505211117933219236\
6527836481386129742873267113402776045179025386580675649940805775050649877917292\
7425858443182704060577472942663130074024569041505279630905181380558314388597818\
9906451948703378171896786929606199922104060756030691164840384689442300650755745\
6976474175301359945563900371625528466513694391769165146052897170980820505357198\
6642325912280242815462740498114248208786845784603460169171665498475745174516237\
5942987307170736969332475266834348520673225610049647913524461114375715781310629\
2501094518434743277033808753320243980148369305843086394552834643292569462480321\
8681543442245772071662660160416667030142294838672008583409640909730272285004085\
0784052912708602471963315160303655848379482209965653885256183466774560956155227\
2085024887225822733438324710614421275737355110321565269239189533711178774457433\
1905253053527253178966679809537286070810469301867059376237996064180658499139625\
6365109925134074710833954209497463159756065920341890709939817915598945350591651\
0884351391755902049767941612573168420506549110367539850411079390300174027408441\
3310417343794565604797095755874131644819824833338841578920228533856661887105845\
3026204211018621191739826846370670127690572633972353490321035084713406829963463\
5647697974319384831859463474396848232097001579297624057254182035863879263651435\
0530120662694756058685421411349327441406250000000*r + 
6594562839367952641335768690541114105146127929843448069973808794862160137498418\
1689172816480554663336043662151730220563878705003540087761118011347825807179387\
9939803450873621173479253486567453777041168997249733478177382350129444100346661\
4846058689827216939678571573367099592176097445051852342448304854677358526990553\
1877326607239078902802961710899756737060454680335354391532134143420083949995508\
8269004402953869251953263477920534983061883516058788750654173013559277616765678\
1438294840078018628507405529082488780235213661041073300124364439864403972186648\
9189765836079305077118020907449366109410028859028923697894113191622195080450631\
1635292149299588815613758927050819822345206828412268238078227846448212240761492\
1550205716080151563493632380387975321452034119096080357015942185035132221923765\
4713249104170165246396758932650399992600076636662580077736949151060628218117934\
8752751705840855181637220389776934801336381260959345865283011163769984987927583\
5553143484944146893161644367208962836772172423431871757570452400355200470167238\
4984805055152609519188884068688570983255775323708907367064129142848387976516840\
7473147539471876752358046890416226010431186699654087735388557635264280124260777\
2544166176083197377939752870669855652917527183417972619449228187592655888245561\
5798866700391951790650895851228832340861288277742408921602155695502838835937167\
8748136015931861498669341894572068254581618374962534235456960683316016554990231\
9210050904651170802969305664286317769755544542603490190623741433994142887681735\
2280641573388851908774655384333913726553174845096265482480965012233633305283649\
0419853854187415521282192142966419542604143115816786720135514309519169627210386\
9487517051449434690216388908623468875394110977624190996417943016539819084259387\
4051187478406118080812590958333097633646335357503519519792659536299869344910873\
7099785489141883160312997155831980940592244783901342558896666121111602978953280\
0514480693661767248063970538468086435239285707252449521808045226762616161767569\
84048549207680354635556274081193451)*x1*x5 + 
1/36434159413969374747224485846862515130239740921733524205909454062983401100896\
1596710020739356661878809428878133013138405995705463828416027653944307292916159\
7140114511095678225020052794096711135158220339005515666669122908145958372560152\
4162301741312728276917923596772027654670732946951904342708040955916714272481955\
5037172077550218773984160418779021176162841320692977713979841653471840403815035\
2304955091498322897733337572898901175502234917115510737790225759405577140899395\
9869854800029589767512110037352382560850998369152198312473877922240068991989199\
7189179054245262397059369194478108041741422703563580654124464245941193165253945\
7287949242575960821267759968296488854752143690200253596369135698513242743310848\
6661875178027006124958720839188645111318163940130140088984843089761178421659384\
6850414359428172936859748321280706763610074512269366899134289661845482127029075\
1756320873478335463313333723421680125712577885250213029476392366308551713973731\
0061685333603289982908841137363882019336733715902596136839503461578263842864017\
3024004129875540315860170957469825608493453601280194104375528172446887097526134\
2888212903989216916994488794716770147250708282168801719696880576735132902141419\
7269263746305702944840537236343891514472275975351337276763455419401036725004318\
5405529035415858357741162684865816108379130698165572645588441082654536338370560\
9596692820506670463092207410727619244048524992972033847458587069632275854961610\
8998682426434480950365740896376518162912022104775346719811077179547824335288280\
0208985820557534171159468225047829961544330483076544052145166326456549578794759\
3567942808399203326009871982976849383325148990671942059117151585500781637857895\
6875626405096882186515347951063661017423251945411553240354319969632113149374628\
3045097839934564458019526998031346681711901356885247225153164841615744263515818\
8226714480434324034067836150551164488917038656167011131086611731284439021081965\
3536116653042244792368399789803076023007991280417806479133973442389406705280292\
884194076416530670166015625000000000*(25153863759081019024238050847883307669401\
0070967870798835937601729374241111752251305059433419039954955892105515198365468\
9414612609222733300635278590417704435713743881004289387294912475541116738612672\
9081029143807294842555562687971271773873395980890623814207544995691408484847711\
9997224583202312547097397951478479932199442468485817727622862366068605382418766\
5828877630967943571119599499326544246882772859546133434590121929076227609717134\
1623352805503371253957706933218388825289147003538951919804385720898944159468850\
0949385237116691988765507438186050145759914561054139998834728007055749632498921\
8823339949820740129427068848327268843575622102082880575817558513173005808476696\
5468751928033553714234312985128137241021901720206490714548424924416126138585668\
7333032891665526034289631666426863570111608457533726391058679879884446198957397\
2482720927361396320551794749398880882592802538389825955812421944695306575147375\
4389149673188943328689786094443641157641957585176453003852893923792940118222437\
0980933479661262993586182941879451319847542808471154044406269724845816305211926\
5882393426508843529946262137604473224843893862906450545405274849963652887525935\
8093379299768189649816729965813380135325624435816267037508862218281685710501107\
6684184516977643672711646552633675367236416462349615240863517853983792999467490\
1591822802860799141632583310026078694866946902629188582408284268300170078228343\
8743366725038051152522969990139156174549050706126160940695762046988133201316824\
9371984371934389812083048358616414914118901123744949297978025377595315764056054\
4759204157055397957352651340798292337672228375132482096664377793129246814405435\
6036501893586896599722184767112009693982072643602803418258642234065005996174612\
4143746045142314886369393490996843427532341814623928352127566323778544611395945\
4637849866901394036967950149738634640742937825851382010539749546808221616594652\
9267461520758485189970712893361933434824798391484368251215878703406366907823209\
4075023343684080917124542916308593750000000*r + 
3397720326599444994413167740228181015693571624585173964416140642379404826226129\
1679797403170616649946230499877213750834290564290464436648314004907083247178786\
1877228991850469968481193244437744644463621458687585722451573970719145794568450\
0295774697561603674396875059850730577216303799384383482921071143241667214485321\
9579339081622787433974130177325822375900200527582503972219672808079696084615986\
0874961948568640046163457846754782413348189684167304490223076084811494387379706\
1125359317495050616077848495164941514935622816130258626311777358013541674483271\
1827302262318732529682640443129528934963486269948969344531963863725352918542342\
1036432190150046018536855491756770222502300144522997772787433528746419393099877\
9099054400772831641395645755869615503859989347234292038348907014804742064254019\
9837953404088009913421208096251553319919909425506210477683489501421372480336479\
7766308030985303655039106876567177370351118828071369411183032864552559178859314\
6946236625505082117771141004977347289156971721952073198678285617528943524428866\
9726702783474983971151968690781664991433410840074169209609982565144677234805141\
2208028978936824012994876267036162333322680730267458930156089783573252563177847\
4301136430164486681405034445339424150372575846633147253341678821008696501533122\
1756897050468822188316452339081673430204842501960947643186486152729028281279908\
9631837394857989961077274056958828730593434155707148943697099322249672709988717\
2534799010570515522373190604736100594599857035240682115656021820474192577861387\
8406262222260782955453938235919032533347357523485063020639709035533066743365093\
2452408258820533141693486446883031486731218730868496532238540685587605193136987\
5356216458044765961178376737252163622272600071743603674762370153238315484158705\
4198042560364010255453800859015740405245126537714800308404694628277950689668778\
7149713689490064992161034161128148970072299145460253643341816240429979735275491\
1262200880506686116544589436630572854143465297876216060756919152145049259064677\
15288535635604579808260097270786901)*x4*x5 + 
1/25503911589778562323057140092803760591167818645213466944136617844088380770627\
3117697014517549663315166600214693109196884196993824679891219357761015105041311\
7998080157766974757514036955867697794610754237303860966668386035702170860792106\
6913611218918909793842546517740419358269513062866333039895628669141699990737368\
8526020454285153141788912293145314823313988924485084399785889157430288282670524\
6613468564048826028413336301029230822851564441980857516453158031583903998629577\
1908898360020712837258477026146667792595698858406538818731714545568048294392439\
8032425337971683677941558436134675629218995892494506457887124972158835215677762\
0101564469803172574887431977807542198326500583140177517458394988959269920317594\
0663312624618904287471104587432051577922714758091098062289390162832824895161569\
2795290051599721055801823824896494734527052158588556829394002763291837488920352\
6229424611434834824319333606395176087998804519675149120633474656415986199781611\
7043179733522302988036188796154717413535713601131817295787652423104784690004812\
1116802890912878221102119670228877925945417520896135873062869720712820968268294\
0021749032792451841896142156301739103075495797518161203787816403714593031498993\
8088484622413992061388376065440724060130593182745936093734418793580725707503022\
9783870324791100850418813879406071275865391488715900851911908757858175436859392\
6717684974354669324164545187509333470833967495080423693221010948742593098473127\
6299077698504136665256018627463562714038415473342742703867754025683477034701796\
0146290074390273919811627757533480973081031338153580836501616428519584705156331\
5497559965879442328206910388083794568327604293470359441382006109850547146500526\
9812938483567817530560743565744562712196276361788087268248023978742479204562239\
8131568487954195120613668898621942677198330949819673057607215389131020984461073\
1758700136304026823847485305385815142241927059316907791760628211899107314757375\
7475281657129571354657879852862153216105593896292464535393781409672584693696205\
0189358534915714691162109375000000000*(2464441640350445064541597713453221479553\
6735503590082243238390405778952203141535272347210438337079844341914289915272962\
7281549030767891908418560287426447146742521692576825426371222924029537314749534\
1471375744502529471729459006282087004675140133297227327820166516396978998288874\
6263068322236266169869246301248145337481127464463280927969386732756169393049716\
3426327994411122396257768293866167966869579052059842383067139252688625556757165\
5645428903407227281702998193782500350916279616658851283411109100678121515494466\
0050788925320250429130129026614135315459712627964170970513540702945722389332447\
5025204186555528310202931668875404682025185862624467671246498768428021706575824\
2015823001237218864868608133897348572543008650571655959440355818614205303342512\
5956223209972835833188485140246066805472232769842293394920483909314359392129361\
1902823605698649109186032071854330681847451005068032394451239945249335407959227\
6192603008775988106242565842103308031081498102394670183378892285349172856864675\
8679577161952753253177870717825845700424196961667212182380554805715196300981060\
7434664706362148582872494056577339517032124590918571746465740355494445303697418\
6724162698728522996008061928985309071639991390014322721352752306381944675260210\
9560772881066447230787433736143673493697743531578600301570315053258945050089176\
4116878763291821492118314287257249243722601460515553550610259999822966362213164\
8780080140882321795461379800639294139019819893435419036593878396133959294109988\
3214923304162622502274966172517685048764348345384210413292274932494142942634168\
9815131715325367752246002049164091523344450687657918341158632631022852099285877\
1306748046898095929916219658752729986850193697800984690425854482961784549087093\
2445009931790520222875519011111849300293544656267862371679878203419960430317733\
1416726244397747512515313393126391048072513858779231774748570945511033744363104\
6267805599205410107134883543565381345510252725122256899126676888631287337461766\
8087869402574706428265272132714843750000000*r + 
3330046383967091293212314893996167356325608686876555384384673778208034004617340\
1312716964628833610088226931189710077831703846644242352018974089053240672887305\
2507240484009128150569027368404320626106005357804458183186415711276945980453257\
3715822326333188978076677084012235898922821437710508803964371897146564049099096\
7668238867659254699600751317132466612377394084703027899470053666909282279797685\
8534599832353510052860114615979210515411193350622990593161025796655868779189849\
2898823536694858415939895046588793774420265660677346807216301155566640256836656\
9255256883876920279056782134036940528409586153680081273374306309652014043473710\
7032638520093754522129165643700439391644932616122889523238965732741838775878710\
3809885388434549919653024326960883262080039816946111339862699481815209429722089\
2552149437722478483406982151622694444842301704931860898308478229016528034744809\
5130749074702337044935879110688844034186584157680884718080008415869138831912447\
0907653618856654319143842776911838593740887861947787173221398102279501305093927\
9066413662755006343289553429062487580557620400063298729437242102057924190664325\
1284084424959896755291703228666757549542445786201006990492385683124156418330551\
9512401759031464050399593825105630125762466460373456260735451147123201694546628\
0239440134626032156074098535463660255159411705357567157289692626725532238297022\
5061702017707483453051128752766056952857886513709012573198006850989991185751478\
9224907697832168255707130747790502906549817346579239828208386557857058008225262\
9937143037440375404346859629280860371651696766644768979799701600428173005010922\
1602919031793743020074789256396248000031930923720336424993592805423183042728571\
8830243690214705561504859097080919243312782863453047315495751213149894907480161\
2525078252626763404887561220198012543945792053206172721242626637943395721850416\
7806250474268183824083156809435180544328388969652378536397209248290258570049352\
2496938292040915118682656337434748912975422326515614281335846888028262027754016\
2844347717664997463438355116773453)*x5^2 + 
1/38255867384667843484585710139205640886751727967820200416204926766132571155940\
9676545521776324494972749900322039663795326295490737019836829036641522657561967\
6997120236650462136271055433801546691916131355955791450002579053553256291188160\
0370416828378364690763819776610629037404269594299499559843443003712549986106053\
2789030681427729712683368439717972234970983386727626599678833736145432424005786\
9920202846073239042620004451543846234277346662971286274679737047375855997944365\
7863347540031069255887715539220001688893548287609808228097571818352072441588659\
7048638006957525516912337654202013443828493838741759686830687458238252823516643\
0152346704704758862331147966711313297489750874710266276187592483438904880476391\
0994968936928356431206656881148077366884072137136647093434085244249237342742353\
9192935077399581583702735737344742101790578237882835244091004144937756233380528\
9344136917152252236479000409592764131998206779512723680950211984623979299672417\
5564769600283454482054283194232076120303570401697725943681478634657177035007218\
1675204336369317331653179505343316888918126281344203809594304581069231452402441\
0032623549188677762844213234452608654613243696277241805681724605571889547248490\
7132726933620988092082564098161086090195889774118904140601628190371088561254534\
4675805487186651275628220819109106913798087233073851277867863136787263155289089\
0076527461532003986246817781264000206250951242620635539831516423113889647709691\
4448616547756204997884027941195344071057623210014114055801631038525215552052694\
0219435111585410879717441636300221459621547007230371254752424642779377057734497\
3246339948819163492310365582125691852491406440205539162073009164775820719750790\
4719407725351726295841115348616844068294414542682130902372035968113718806843359\
7197352731931292680920503347932914015797496424729509586410823083696531476691609\
7638050204456040235771227958078722713362890588975361687640942317848660972136063\
6212922485694357031986819779293229824158390844438696803090672114508877040544307\
528403780237357203674316406250000000000*(12877924792548677296258434039441912256\
9845862931634154025765203637990837963869847307882338336311644185375840779345321\
8405110979726844038441583763699803911090109872960579510765194071259540438133791\
1024291246710712770174726102371600986290325623254979628095167713374956671865492\
3813143730953440980710884733203065799479650002346061223750722054054964124740621\
9461548555190942781497209069705655325119663845564962494201192639934004873038014\
8684756602112722530579847528687271126131060759571895337569870665634915883320064\
0793157458478534486977677805075649757497881888171723859561041211823631494774146\
9933956735999760246432758776818153519633794708055245645187167203478968585959667\
3552106852178641027952440569124162832764970325798142229225894584546116192642918\
6747129733494562675900524762044530061003568482921913898428670189606667123246775\
8112732749683148873126963303135597596296014707357425102073103743359190242820442\
9229859620926905986696335174380533464482600521026304720026389549804079034561876\
9339932023715474474442460874920121028383576467790866139383110322693556002143000\
5491195767111613863911158211024476267500904991962763294955696765074749845080080\
7212855521521136472498410049012155434008758464690533095637647905479050235039877\
2627692607007972951895597387593648139646608628926273007765079422078955590144802\
8664591505172602588507828697755131083016074410375664151789598434712280203963521\
1013526499343520346424271579959902525875103609116840149935370814150784185422145\
7172101494210691263311537041989602300991139757193489453618415982949820402499538\
0346571505280894725114069979559030871144210126786863067695557562328148401570156\
0182545473227973141687458342197543173436383545899403237465771584327712090680147\
0040605348819355741485710150551460715579857734593642354063537560112007043268305\
4652815413709955180000336502728341917694319768250100649037691397034728378196127\
1825107291307234954114379094456115330192317737962849662705413193420787459744330\
490087187313306601438802666182080545996093750000000*r + 
1739561169370141875713100554125829719000745317884856232502167534420957741172855\
6509618488871296147613975418544355268051454915537974331033342307582587199068875\
8458366386853397137589816882153423798082549922501770270860221730475481475536517\
1713008831894253156788746240940004613537139136672305268190306281662366005919292\
8786494120140639048401611169079443055885972833724575061519919832328359013708195\
7564837894235806938657249916717179136072472668746477098807083564843940331286625\
3624251125796300001691974852954907401167795967234879198891069155110348393569488\
7936857990437663244132869894879105885848709948942366677957379045155532018672517\
1471767058179842853765436236063659300628999541395310033356215863853848618109527\
5897122902345205822708788147504367053851208518294240765839329595178582069452549\
7477137048430322903427787321383704942982129363954361766934230140612557947847252\
8753857602279208749356462602085587646376781432785716392038364066654741405831549\
6532374533457846808736833878962165116034053008756226811234237064061220711435173\
6189913269979191014258224674148022129394737522572445098326592466949808329263798\
6079431521568032146555957824330113987338827670983469804968740150545816036820211\
4000815818362367716180038733743474648155811232967229032284323033582358365164942\
3047297270870752253690248229935228653717680516025344828112762165608884466239349\
3241376941317394506190203205368344077476985107225807138356504066566963289254252\
8640527646744675705173128669039549330668786850438707384432649277065644231439824\
6970344795015091300187651075300515155163019778385796595339290292655753939365393\
0562759298768127865552589570232942905104985437041392684334237920123951619248044\
2594920002738109560978879125154411592774010992577383721647900632390746060447407\
1187276625473871426600496460701394784876790854380053611168508200717689356788949\
9687238031501932521318926519492991990115897723035180534917564599440705027490284\
9690108160160018047252682444338879364954776104193193638205348297508964812799265\
7887511343643677551333832292764253949157)*x2*x6 + 
1/38255867384667843484585710139205640886751727967820200416204926766132571155940\
9676545521776324494972749900322039663795326295490737019836829036641522657561967\
6997120236650462136271055433801546691916131355955791450002579053553256291188160\
0370416828378364690763819776610629037404269594299499559843443003712549986106053\
2789030681427729712683368439717972234970983386727626599678833736145432424005786\
9920202846073239042620004451543846234277346662971286274679737047375855997944365\
7863347540031069255887715539220001688893548287609808228097571818352072441588659\
7048638006957525516912337654202013443828493838741759686830687458238252823516643\
0152346704704758862331147966711313297489750874710266276187592483438904880476391\
0994968936928356431206656881148077366884072137136647093434085244249237342742353\
9192935077399581583702735737344742101790578237882835244091004144937756233380528\
9344136917152252236479000409592764131998206779512723680950211984623979299672417\
5564769600283454482054283194232076120303570401697725943681478634657177035007218\
1675204336369317331653179505343316888918126281344203809594304581069231452402441\
0032623549188677762844213234452608654613243696277241805681724605571889547248490\
7132726933620988092082564098161086090195889774118904140601628190371088561254534\
4675805487186651275628220819109106913798087233073851277867863136787263155289089\
0076527461532003986246817781264000206250951242620635539831516423113889647709691\
4448616547756204997884027941195344071057623210014114055801631038525215552052694\
0219435111585410879717441636300221459621547007230371254752424642779377057734497\
3246339948819163492310365582125691852491406440205539162073009164775820719750790\
4719407725351726295841115348616844068294414542682130902372035968113718806843359\
7197352731931292680920503347932914015797496424729509586410823083696531476691609\
7638050204456040235771227958078722713362890588975361687640942317848660972136063\
6212922485694357031986819779293229824158390844438696803090672114508877040544307\
528403780237357203674316406250000000000*(40849055051632964796921517142211661158\
7785697266474112759389544528971057279016619997362208094897287037243586042652260\
3545494441485904967841357732830909613502959386542614765748280232952492697266161\
4802533720981279754917498668661693966178089231667233334509947124672372488606306\
7899751928332833551909911152943252368815081853488217699091998720531300071922603\
6450069061366699637874550339885717395383768267323557358504154799832142114484462\
1617250399780473299386778370555922455168568320925449519366712179194802510813073\
5652804906654063350341258063315851038927260111822736848725762732433217259279439\
5236648052081226421812230387003563550636187296919696920998963833394386749542274\
9676761370111604059678876245957424114440071393683804500052473820756646502171281\
7288697328624423566650488764698256493214771395172351621084879001971272676201080\
9507449567253857109624254513063784708968964285856595134050326132864405963524943\
6994710521321712906182626212883652225134892783806266873485781869274661535431995\
5743995394812697605679891106041946405299993873435035811258609615914827185673488\
6785419736532830126097849677130652834302981661316767059962856361034634941453918\
5309182084914825021244140769844945720401219388209419295296544083158771016892083\
2452507462829564896919969381030441504671887462675594406135726046398655068439106\
9392489003259649620612952729191992240677070691689562013907601326160114282092436\
8401345929695930344635608115025705512661368047544505918239113093353292261262605\
4893093287983365215736115110893562028371105037393197566514063419097701623503336\
0651802689774953330231687217331630838446941938484123436334120286504639709008194\
8148744429881961810761701300909417774394404308228962509777241625262313905141758\
1568608722799907067650794571020492435174976882533171164141843648555591832912154\
7690193825275221232801080274111203100771832347853707576277727567834205836207239\
7904233798581621711619954850104085045874228168969286802438324894960491925559748\
7865326644953666222280047960502619433593750000000*r + 
5521360072128412940374801441844721394673305005847489828460738500455355909389853\
9555600832312543254569140081874665965597510428829953907806689983104010927718867\
6683371096646612324368856669028118372603772419083873369611549739156120966488733\
3061836230791416837780428878507272889807757485826014379846436440995054979717518\
8019759651249487724997540710247010847346078657047361761116856011968500211183594\
0170636755601512896334668400205417512558773463004387347085883915251426098823816\
5349578619940465292019090682544362484025220009488350674022436999018520096332312\
9233212023657872384030879082580366210393687400109880796123517989618220738004085\
2050854726592315279235601028384136968996629190918577812697676192600630738476899\
9893190094114961696622376598536810115372162305192219307871397508638340218432307\
1733806669211203804247474527929018901996719040204243512855295412052415168248753\
7580018251046491405577981249754995769536128475548843148175972050237996385290768\
9579883038892344480996687663208626747191776165812013026271000612032015121445905\
9815296914782087803447099249686030277163068821112464263704781500463938473412812\
2639655959456078035965003964918278911516141661621710233133253784038928643350749\
8002955787355503647601837339353291472380387781898195503509088735807150367203133\
3984859735114530060335624845515930113885346703108763603503740801708939467692058\
7635821968439045262220870225245943445540201554543609761148893524511023913269408\
7788159076044882896699508738922096163759060492359544160654780117463874192615620\
3696350634138105608705674412302504313760564742947031792564190385115385554259339\
5636097834526147180968606599791246821603150966600820484569821784597936887924783\
4033277923504578498508769827491217828612778327186265767765703365275668922947547\
5216281435847862819341095649144691327649580255067381172521913876942755220247631\
4695780974162298327083993735535270741673000912134367094659430124518649342835736\
3386151893158993026979624486864688573269311988398490753879159602590743769104056\
08047005182478920540523134336322333621)*x3*x6 + 
1/23909917115417402177866068837003525554219829979887625260128079228832856972463\
1047840951110202809357968687701274789872078934681710637398018147900951660976229\
8123200147906538835169409646125966682447582097472369656251611908470785181992600\
0231510517736477931727387360381643148377668496437187224902151877320343741316283\
2993144175892331070427105274823732646856864616704766624799271085090895265003616\
8700126778795774401637502782214903896423341664357053921674835654609909998715228\
6164592212519418284929822212012501055558467679756130142560982386470045275992912\
3155398754348453448070211033876258402392808649213599804269179661398908014697901\
8845216690440474288956967479194570810931094296693916422617245302149315550297744\
4371855585580222769504160550717548354302545085710404433396303277655773339213971\
1995584423374738489814209835840463813619111398676772027556877590586097645862830\
5840085573220157647799375255995477582498879237195452300593882490389987062295260\
9727981000177159051283926996395047575189731501061078714800924146660735646879511\
3547002710230823332283237190839573055573828925840127380996440363168269657751525\
6270389718242923601777633271532880409133277310173276128551077878482430967030306\
6957954333513117557551602561350678806372431108824315087876017618981930350784084\
0422378429491657047267638011943191821123804520671157048667414460492039472055680\
6297829663457502491404261113290000128906844526637897212394697764446181029818557\
1530385342347628123677517463247090044411014506258821284876019399078259720032933\
7637146944740881799823401022687638412263466879518982034220265401737110661084060\
8278962468011977182693978488828557407807129025128461976295630727984887949844244\
0449629828344828934900697092885527542684009089176331813982522480071074254277099\
8248345457457057925575314592458071259873435265455943491506764427310332172932256\
1023781377785025147357017473799201695851806618109601054775588948655413107585039\
7633076553558973144991762362058268640098994277774185501931670071568048150340192\
205252362648348252296447753906250000000*(87483645091263902497542285229355020203\
2622688902196095317013319984402643036637151246420724246302779636706674344077309\
6261994245394352150911252548255773349275503106900834145817456273168629996396538\
3323559988355010023214837326384731029650129573699796331656699713846639517017361\
4438470095703794651890093288029751107113444666647455584755358844344098450870794\
2051896737618784972543230164517482580077933414381631422650174824308598354182373\
4210467119527957590695250597739225005232082390129176661910376205981065201596102\
5440803407253057579816749146243408315289487142405147565008626707123594547331295\
1412484205809802404245430401611747144662116808097440250623888756641588578503013\
3199393284515765407327140117964216458780500096508149331812463368670016866051844\
8766770879580135857550627648644640967614535304800436385783837380722713414201730\
0038769666460301922599312134115257634330236019925853667400914420195064347425848\
8178637245603579150134210952222842571525460271610326414306771234374995856658539\
9026450899785794249596894857848661813024599990360446973028016064327059001276678\
4906547885423068269220883094977686837746529527418306002211951600492754267717032\
2378921270660441559633859433097649572303458237389711658414073670605605910308976\
3595488714596327595481064203471531128372321772043996855328866667112587599347961\
2011102560600480704034151280217974545366775654941609913958168408516840471118747\
4898387273584129590331157888868202099496657778961584063549068847400399258508079\
7615540033829574462342985876104219104312950438543508146041260667443566554657553\
7518268070189776074751406689104289861569147301102314689019593022288627277572455\
2527215257945567738837383979769976854634371581982415095619522988459537764843379\
7550751822006256620658177730756469737934016997575715572500568530808031609306170\
1662951188481388390802332449381593791497784807285854461606498022033665201486667\
6735212196205055658644808871709375893195594375630025244656862861899990336082823\
709504222114055870967924957334111035156250000000*r + 
1181701836020681449842723423341211006527355465858847661857018744249390275415998\
1047254677340569093901723695241882952668833459550733784699788413311876799567786\
1525288998346205499737737179077234360212271085874231323328391569108600736436570\
0875667870974312674025716113782082805604402465172271060439410736842837379763017\
5673641578494448662655789492085674420435135468374279153769904857648276971571774\
3664822016896712570299906715836107660409667717924682829999960387162584463135245\
6821138397669106200059569820747177654217812995972605673308268245040565892920475\
6489007976204858058341691642397487512781246163287850766570700244747237123120884\
1609644143340003834667907058623408140417886495512702419792633428812944719466163\
0552953074709279884863416006057380585341001906420573669977997121784891159807383\
8348752603043187978549281127328506640166894515776889247585783060574577245024495\
7282518381099124711926626097940260331071651621118785561209510922155600808422110\
9853915815551799362417193740900547300402684866807477130521679067935620726661267\
0924511620413175474726562994582752832302663689836569883349733672233369826529429\
5064759773385877393766879523112322249989323873389832074474381995433996996025964\
7366836184288457036915788234118668923011566164801125087403084607822433865602167\
8808713490090392930676462989809345841654194133023453888014543573561751169332596\
8335370402638734221503320237031215474202536109668843323571644348298246804598627\
6231976031297395950629846296019020356506388373607989114539236147289652638976350\
2570644123638142522208208741528469568176344739510971983512267220315167670427576\
3487541301475264905906069477049494668172884537807587128141237945728192600758027\
6090235176160714409830287260892775780564563591920870872388546828878603869305167\
5961636744623498614307124548040822986755730221447459795744158196349807324405590\
9311400698765728075831725771178857178807764982816419043656835910564120107662251\
6468541466403399330414267588091274143595843403973918307813527682882687038792225\
07750451508798978041112119692840501619)*x6^2 + 
1/27325619560477031060418364385146886347679805691300143154432090547237550825672\
1197532515554517496409107071658599759853804496779097871312020740458230469687119\
7855085883321758668765039595572533351368665254254136750001842181109468779420114\
3121726305984546207688442697579020741003049710213928257031030716937535704361466\
6277879058162664080488120314084265882122130990519733285484881240103880302861276\
4228716318623742173300003179674175881626676187836633053342669319554182855674546\
9902391100022192325634082528014286920638248776864148734355408441680051743991899\
7891884290683946797794526895858581031306067027672685490593348184455894873940459\
2965961931931970615950819976222366641064107767650190197276851773884932057483136\
4996406383520254593719040629391483833488622955097605066738632317320883816244538\
5137810769571129702644811240960530072707555884202025174350717246384111595271806\
3817240655108751597485000292566260094284433413937659772107294274731413785480298\
2546264000202467487181630853022911514502550286926947102629627596183697882148012\
9768003097406655236895128218102369206370090200960145578281646129335165323144600\
7166159677991912687745866596037577610438031211626601289772660432551349676606064\
7951947809729277208630402927257918635854206981513502957572591564550777543753238\
9054146776561893768305872013649362081284348023624179484191330811990902253777920\
7197519615380002847319155558045714433036393744729025385593940302224206891221208\
1749011819825860712774305672282388622184016578581510039858307884660868251466210\
0156739365418150628369601168785872471158247862307408039108874744842412184096069\
5175957106299402494507403987232637037493861743003956544337863689125586228393421\
7656719803822661639886510963297745763067438959058664930265739977224084862030971\
2283823379950923343514645248523510011283926017663935418864873631211808197636864\
1170035860325743025550877112913373366687778992125258348314958798463329265811474\
0152087489781683594276299842352307017255993460313354859350480081792055028960219\
66314555731239800262451171875000000000*(535933953348759822857587303554125923981\
9534677174219512014373932535380071018581111980289573529383431049930329981854802\
1761455285684219288595726910878721521129770606361206205953223098577302646692039\
0859355138030727131914847594606641963146763164260802341484601399725021910395513\
4095395244791380881233149059518195759206914982836716056480116215660165957138699\
5956602506071526388832980924261251360949370894520465882034832586395407644132914\
9695201108456828805756600947061120645240926049102074101843913276363010443631651\
6388462989069052851461521053481273523679613790831340767954198864679989378249428\
1904768147667763980858174008891406332186384968938267350159581531615774145077870\
8825091224751681710730434175413502665103397214307770477122951787327293399423146\
4518835276893661992262554610877898403734149732791661605984574319428054089673287\
1253350980836825553240365914614609979817303504674770015117152945048872149702284\
4724060339826213412827357737530617839277823867614137854521994482999572695044351\
3606286744610089000232203713620608428957493278092839329804339218203702577464543\
2873041601621276098936213489168489740524572374986587229333234470078680708061534\
1990020840546839607324302555094948412388496427696042817771867182335272843779714\
7176508718396493610971145383294466453104251530853651214499514319221273570286583\
8534601334890745691590278206273978031262319778445429542558951966253147383978361\
8381242242951258482564587085732166152006779994718475298353948317422538155270391\
6702847191004129873561010180864270887448865357297751356152654597127244124706087\
2186571674292812987600287789354182336356571666782330237562307969113807854348074\
0650414117299235969314352959282977058825722309116067283388309816394021129922279\
8067006804344071103108922110912918760131968778991918482478294882075668404982104\
1272532680521010097201752395303836539714740657110779112309516937754837974826948\
1648781414135241636346886246449013109443400649559564300426071260742933795602286\
264990999374096156015045654474429785156250000000*r + 
7240232720363228712379792946356520862268835057576328303610339912182991922651834\
6568505137989370798750162707965802716093809186226390811729865585277919351854907\
4765342064102442029902286609244243500618987882136853735972480901046694260663984\
9186563741233140958628892227726442786674221583288960094099970146106965364939849\
7056442487987558149171127027661823245329826000794276590411993249218091046805089\
2967860674768991580332039360427423829314981903820073763854854819114205206395329\
8448292864906300339786520805527103941629936722821370161322989402053840747310221\
1208293244348637365739261192615993907894894632015903000273098156126125611170025\
2370012346820881563823044469796647808927037558225633235307504881848415520383944\
9883034546326108030324855398637608997036514324360755042765920739230534073552022\
2396465094742867837740262226766070043619567899300381586681457184559243931457420\
4260169465690389037355933592234630700688160699205735822790022598125091945904111\
7879183158781029345494027856884990780274968522666278935820914724339029707243208\
2825747449659880243306690840746032907465313578976973356720782145490075920217429\
9623115129505028156301187970959362690503163926134859797584549111062593436676033\
8285323785840641667038800710989971176246647587609036807424556799106938963724613\
7545709938854597034292355991871456208583975430544635787818546355595016833273188\
0018711564986570700511724817157958721260865710286565022693876090245743412627769\
6175304701503687912798423114592186302766641220217719831551914550009037042037642\
4909857200841814678765879203580576625635364643838859613578947152512678639038394\
6784997684755913035718431807813588809949693654166372263766459003513307363564422\
9599247068354166558392297029569176098459774967639526143294143526133093617547130\
8759775730259612611600525078794485031788580448919215975441360672011418928691627\
2243554167444782254326488191544896135824273310483310965061747650828696537229907\
0382029359093763222126230300902869100421735951813257736353957498787900057533586\
39866572393740047889917293153572196147)*x2*x7 + 
1/14168839772099201290587300051557644772871010358451926080075898802271322650348\
5065387230287527590730648111230385060664935664996569266606232976533897280578506\
5554488976537208198618909419926498774783752354057700537037992242056761589328948\
1618672899399394329912525843189121865705285034925740577719793705078722217076316\
0292233585713973967660506829525174901841104958047269110992160643016826823705847\
0340815868916014460229631278349572679361980245544920842473976684213279999238653\
9949387977789284909588042792303704329219832699114743788184285858648915719106911\
0018014076650935376634199131185930905121664384719170254381736095643797342043201\
1167535816557318097159684432115301221292500323966765287476886104977372177954218\
9257395902566057937483946993017806432179285976717276701271883423796013830645316\
2664050028666511697667679902720274852515028976993642682996668201828798604955751\
4571902561908241569066296447997320048888224733152860622574152586897770110989784\
2801766518623501660020104886752620785297618667295454053215362457280435938891562\
2842668272729376789501177594571598847747454178275631040590483178173789426815718\
8900971684884695467720078975723188390597497665287867335437675779841440573054996\
5604713679118884478549097814133735588961440657081075607630232663100403170835012\
7657705735995056028010452155225595153258550827064389362173282643254541909366329\
2620936096863705180091413993060740817129981941711346496233894971523662832485070\
9055043165835631480697788126368645952243564151857079279926530014268598352612108\
8970161152439041066562015420851933873933906298974211575834231349177547058420184\
1943088869933023515670505771157663649070891274150199689656670061028081748055848\
3229410268648787516978190869858090395664597978771159593471124432634710669201244\
3406426937752330622563149388123301487332406083233151698670675216183900546922818\
4310388964613348235470825169658786190134403921842726550978126784388392952642986\
5264045365071984085921044362701196231169774386829146964107656338706991496497891\
67718658527309526062011718750000000000*(-70898238338453722119160853061437793690\
8312922490117088651520148633069265472831946303932618213893492239739070050674751\
2199827100552615277068563736249151233672633995179715545203219064424255881271734\
7649259363497702270713252888011088554574794605272639785100837809456562668049709\
9291340887051703496186048965260292724641193855581052764870141999076301399084659\
7693497991586426885160475492038564448755433119016448974045046099077939640098935\
9033566974471573881987041457144518812397760580742167085641470200843453557798488\
7912518879649736188471798570298293724959059770637369685512051617118557297602184\
2426661596376997160303547619082819125090109597889002379976361483180987668564329\
9004848902356200334823799800532392543284624009990012229628621111636519216385529\
6733435964149547975876906373082227692314231501215106172729361038531798166725704\
9438494500686312339245603624831645333307833737800038456339804454069097531784804\
6725034912696588023194461751812452780080069060147609764598857328819909107967185\
6112078587787702411074880391970172335439913644448555055340133527340857139420434\
7492767741524172643276581519105391548631123710727287990495223198638928413422738\
2515552325102248625898956069474995563173632399210194800320750353000349563809862\
9998243002785402097013954094822153075054843295250889060953792291154971994791182\
5693315134323370196219987894871656444968901749952151694339304127158163491384357\
9214653736736745790589405198819434170015828059083566779346922508091913584315847\
1417099927036394574966128178033527011987926536990564128653856077365379708785510\
4063602912017402094340949827130906239298063823582931202274987251434789132402603\
2600908857111236133328918691309531034289992011621830221077195004413715547496406\
4374359272597869751052870874631797717648310034232394106343750333163182108189325\
6229454475384192655806039670189541988749731690943503969827361203462083387703616\
7154400260486346358552268785719376768715703187174057052633012062547796796060139\
297669844395321148092817170265413964843750000000*r - 
9579230461524220800655243040085798127231824009269214362225124248476155714695318\
3598273522748375795023620963824274839868038782442759184244352648044939231157826\
6591879205090191006237593246617994754881090418520706385323205101662509300983077\
5675132426293695980218524659531406080054378264630097600958437843026568175148101\
5111514692204701907123492421182301080839175335577424791330021401813383684055164\
0972538741483944890131813183671867403831886311336228926392400928219436037849873\
8950631430246847402871772272053450003536382580088819515474112587213202129732371\
0981539768619257568860333407830522284247936830333008802716886209532480782549603\
6910550370453097737881442901787463177853886703714728292451296792880352690317507\
0834726000936460151504676980857512749724313584982495199859250101662961997093719\
7823681159824586276125762472091674271922004509061085155800413191869751817260255\
3857661103510341719458098540896983794634021889727800522777108972049647817973791\
9536093777884553178876379790560265197366698664060334424381770400519184058234088\
1119351559173634331343729378372006762108578468125474622250843804742758379230626\
2795360609388279174136134998361816414080678414109136911720076933010765373735110\
9105393283699383029078953920940300715027705335721542797890649594586642987324927\
1196963186919793079999934251557558745814465674247359233401070878245306807942204\
2424314977063894644551259792271678091245222228649244505799119578678159827303146\
0265137512582627585671901436450931969400263526811871821464442305304356847226759\
3450262690483606488718976924738660774052686997047432903085417285109325818833282\
8687068122635711409928441157244121236171262620309085710744696567262597700146966\
5173233315122195293959908792529013125218751515893168532544088102967526976930513\
6169803581084216234118822529610308214076335980403120044052870534816472202510918\
0520338445592128558631374885518715488859952663451917133886571018928192023698387\
8354991129901726341958998896976990812456103254441605298960506635291820185763497\
5861171220397416008968762068032675853)*x3*x7 + 
1/18463256459781777743525921881856004288972841683310907536778439558944291098427\
1079413861861160470546693967336891729630948984310201264400014013823128695734540\
3956139110352539641057459186197657669843692739360903209460704176425316742851428\
5893058314854423113303001822688527527704763317712113687183128862795632232676666\
6403972336596394648978459671678558028460899317918738706408703540610729934365727\
3127511026097123090067569715996064784882889316105833144150452242942015443023342\
5609723716231211030833839545955599270701519443827127523213113811945980908102634\
9926948845056720809320626280985527723855450694373436142292802827335064104013823\
8490514818872953118885689173123220703421694437601479863024899847219548687488605\
7430004313189361211972324749588840428032853348038922342390967781973570146111174\
6714737006466979528814061649297655454532132354190557550236971112421697023832301\
6092730172370778106408783981463689252894887441849770116288712347791495801000201\
5233962162298964518365966792583048320609831274950639934209207835259255325775684\
4437839930680172457361573120339438652952763649297395661001112249550787380503108\
5923080863508049113341801754079444331377048115963919790386932724696857889598692\
4291856628195457573398920896795890970171761473995610106467967273345119961995431\
6928477551731009302909372982195514919786721637583905056886034332426285306606703\
1890215956337839761702132133814671914213779557249341476752662366367707358933248\
7668251229612068049171828156947559879854065255798317594498856678824910980720412\
1727526598255507181330811600530994912944762069126627053451942395163792016281128\
0524295342094190874667164856238268268576933610137808475903961952111882586752312\
0038324191772068675598993894120098488559080377742341169098472957583841122993899\
4786367148615488745618003546299668926543193255178334742476265967035005538943827\
1060835040760637179426268319536063085599850670354904289401999188150898152575320\
2805464520122759185321824217805612849497292878590104634696270325535172316865013\
2859091603462148666381835937500000000*(2182582941147095159937637196853037614100\
9432329797599077942524476719463490361014150374595285570558873032009797947326518\
0837752439169339267704163609021391184932759656883701597328886426251586708724808\
3847433470670238856359405467962256252882624513834851418537145794531345865811070\
2528810359782595217349824814447141844258529482101849838140843724387475596191815\
1626665104083270270270557718209499159675341770700942839659936434182309769790818\
7187625108265669051254173575635436413717444597563862869912065876963337611286131\
3267876037533588361370494383480851935899110853690427413585561609255707419281989\
6253294161498285634514471456914831063393800081482957651346878973518787426610486\
3037456998092061286100180108351885783999319238458909431950285195961081746597586\
8655965075236821797950651097473495642333423468165622443547728659281059975885247\
7925464666755001712013141719035846863024142903320801492062334170217044247364791\
3513601098837319474255822224579849472818644186212857454844480002674946953076385\
5806107785974328905042279009153313716575554008093163121421948175597709065014115\
2158706256169255036617286671127160762121689644968442027922284252253122659364005\
8981929843571099421881279534095770174774058610644104986530258902264469887426315\
2184966719577065598531400869721590314136706477400930452522249867222046417724941\
7976242124963009089868448583578919512232324067733982756703248261939529181376567\
0342862253682110740869878395014881058200062657538687346607254418321108112821581\
1496419301219815508594589069122035900300445968304618546556730485272884466434797\
5547919864426356718335247598873501434606081665391529468431094088630990878234920\
7414595999968716299050547505654242014448291932608438535461667631403376217190327\
6796300163312555345961778970649687898108901948594086511612346560154797637676792\
9682819255239549742119903192389334918944658005368515133652141250212078219934935\
0685148833078218961078386305384158967104087346024454992036677506529349377023160\
929068690644796708758143764966113281250000000*r + 
2948656694249636763826198599446038603680542608289473649038100812964974006655773\
7578019940371388742113452584115015354228835447221132525944240051791766838862206\
0842700982325533920558458774556184530528017762522894724184293184532233888256558\
9089140692361883109276151507310447331138062047973708093146011903720765712249505\
7592790774169810772892118946001884599441502860690717792571839198943314198772708\
1276128751650810998230801676000657808908642857927939118559994389382826996026572\
9564714686518177389109822780133717618512771546311990815028502264821451461093617\
3023740055691199861633243944441383227957443249957507532222466229303510538937188\
0550536388493135123744590372447816445249620911665439850034125994817448566934213\
2914281402409942410053619801328316275174020414922255868745610042276980150508459\
4527388022470890556303884722619336235018865817213613873560169336922650605129268\
3456875889018268783794103169929905108279799897049008645740414363124056795808469\
7701924499520331837105986454324524826949207152995848078359785868464068541533898\
6647633299554507441967525850672573043347239163011928876250716849021602886261412\
2225011468999509617363640825799660184588304796341087428350603001923538471239702\
3863486353406361683170566419388077642754725284562404706310074846954137723190942\
7142986100774960794224683420065311358023921338456212903185347415098939261652412\
1888887476609327898727049645397147109890027524807109021267673722626499168822944\
8626467210822489048230370662356294223694184832157961600111683280778708513948442\
3400048091131272223444645940913626967110344430738722190470883192515959366189076\
5567784878948884183871071317305529076641589707152921882976384618855601857712342\
1797053427974501601568869752969001625562822573289632334473308465750138509388304\
2013266057830932306272428286794937755651353830081450625581890733713423683441509\
6928134495693938221081801332124269169301240850463903643735210311746510215712741\
6881159296295685794212570565111665406223538882509776996720939252645456486332355\
535385929312454436191575367184361231)*x6*x7 + 
1/13662809780238515530209182192573443173839902845650071577216045273618775412836\
0598766257777258748204553535829299879926902248389548935656010370229115234843559\
8927542941660879334382519797786266675684332627127068375000921090554734389710057\
1560863152992273103844221348789510370501524855106964128515515358468767852180733\
3138939529081332040244060157042132941061065495259866642742440620051940151430638\
2114358159311871086650001589837087940813338093918316526671334659777091427837273\
4951195550011096162817041264007143460319124388432074367177704220840025871995949\
8945942145341973398897263447929290515653033513836342745296674092227947436970229\
6482980965965985307975409988111183320532053883825095098638425886942466028741568\
2498203191760127296859520314695741916744311477548802533369316158660441908122269\
2568905384785564851322405620480265036353777942101012587175358623192055797635903\
1908620327554375798742500146283130047142216706968829886053647137365706892740149\
1273132000101233743590815426511455757251275143463473551314813798091848941074006\
4884001548703327618447564109051184603185045100480072789140823064667582661572300\
3583079838995956343872933298018788805219015605813300644886330216275674838303032\
3975973904864638604315201463628959317927103490756751478786295782275388771876619\
4527073388280946884152936006824681040642174011812089742095665405995451126888960\
3598759807690001423659577779022857216518196872364512692796970151112103445610604\
0874505909912930356387152836141194311092008289290755019929153942330434125733105\
0078369682709075314184800584392936235579123931153704019554437372421206092048034\
7587978553149701247253701993616318518746930871501978272168931844562793114196710\
8828359901911330819943255481648872881533719479529332465132869988612042431015485\
6141911689975461671757322624261755005641963008831967709432436815605904098818432\
0585017930162871512775438556456686683343889496062629174157479399231664632905737\
0076043744890841797138149921176153508627996730156677429675240040896027514480109\
831572778656199001312255859375000000000*(-5797395559524717158496131496525669406\
0040243735042817973178619542654481303137527853029338076163968588046954794619098\
1556819637026037834577981800076515593301711972660735004997127304500899364485172\
5339795547453343064145656168777070950595893361288676788716206554414873199223566\
4142218830377845059914637453361902013771227124149545661347852431275389453660141\
1207806855182059033980960043376668776989758553445513165454754182182868108793462\
9603666212136276493913506182416178817562096458542768849046663174624484349768542\
4308802235489258714883044164730281124918587668225005900086328731735273208193169\
1308026221119093524557730898493104245914075390382459059006872514315621766173123\
1548200070318703848329420865660348507564595227016256919621435377202327141096023\
6499031128881549329380082839180772293125153561750190918002083020605690960456001\
0667946912708147451173480628149587610306711931433645269634025999335261011103946\
9071821800441474008146865555072285066786976479486694483748935445853418896865167\
3363885702866061993063141938700929488487022006405814126960354563017029197527368\
4842483372114038900053010762793080965150098207362898559255424325809410761339053\
3524271412820153839871710297716165724304808085074478692083389691682138763051753\
6753639521541106236166922296557196637534541705537885629087670501240755586452125\
7055215337746133102335379494366096865571774430595219334753873552152452244221125\
5258835691724342655838626784549349879255453352108487707167472765255543064823392\
2244284502109126667360576656496995341392421201949075243093662388929609266023189\
6939568115270507452550788029551298842805549698413189003130024428987582289817271\
9395859074520116606241275370153564256186373708944373815280118858558737754135351\
3675679618997476324653947047941052057298660375199537619260977438842381474977774\
2713136570779853514771630221787973857863293076262108322430122498294377809717116\
9798533541447400784983214307659790003708480335957086197306752532322248778636969\
9850443759286300209371287711500950292968750000000*r - 
7835244519507045975040471345833229409849031889176863174269674163928148944541664\
4411212371932012517446782173935250994605729752474344540857723880398160187317500\
1061574847382301524785673961482253367209839078588731983149624835318498850059220\
1632890480692356234088247940270562119142865555143390972261909771804612573647243\
4377855363884370926688431707627382969042632534105831086300573586680182007224051\
1274205069393929483755218218202444679531673895535288198654601206076210491848273\
9066257524981542699183723035713693070593688404468507829257169069759633071295964\
3736873535990885482787405737518083363682965203405243286984889985168883189398223\
6320208034382679014181153428478229086523915503519909439822657246615891039416828\
1448357956867225225915887171816083177196735682439565749309986548690393423657950\
9884430772978201095108315683558916743958943130903476180966224463029244772119598\
6090201592942942575165037120881567873194019511025170675436668088929743418300344\
2014373205591171991734382555252727371447328627802927157345655068534480954460572\
6898481364775549086134480934340945675242172258004163071942064675640892506256805\
0662878963093197815422526984481796341829304470707437664725947593088174080105850\
0567629664660549912117904092339105454143889801558915395958130481167072049808779\
5412954354885872502237413986159917913903833489714392452882267439812225832667401\
0437271382803920830579634540910989415970104240263024189078411235647233960142108\
0005088294022510839736690294187531610967805705543391336002095055001141967403426\
8155203249179741014347515697483657638910464266913158668239739739566500796705988\
0158285553965952529493786822862220987224240701427469679175474555223756867211153\
9166062807461668368765505087131817973943070235333412051205317025313905178947383\
3076896526722233388455880265717238601256769395058518975095834055699958140657865\
7809554752727844946969563405403064319003083695751962569875329543684374583081389\
6606897536270496052113035796670921258521938295735169436249606408769361033737828\
3117027280674391438085323675057634537)*x7^2,
x1*x2 + 1/671769116305168273948780485884569186647981044605639208885012861474028\
6069012805998651407292096553983876884994814116432969539231870658033479765443131\
8820546596219274468181255908734254327192721943360994487841463720073581003475360\
2022195340242502971878960397777772496825606427509721302546167256587383237731779\
3993979902405032383918316536682239780816809907389981165491822343700737468732369\
3653838114889698399059426258407807382456556818690956853159952959280803339353844\
2227029592329872613071641893788575299392868137418749301614767703930782990188817\
2962316288406235772222456918197517461523325515090093677475815851653726385982313\
7565794118309190278884832381877830443657693574158140471141069294569306729628001\
3026383610848899487019355652605644333579026824117772645742869599788081116532756\
8170558831768879540613143271632251707099054121181552930757794410058708434542640\
4243054615222281653264336488607179679189574789427266467068785737568643098310526\
0233354505271412275646060512507843427270206400536446072421801400385178657538592\
9441134180590332722865908073089193010168351729707164222599028408225220558394819\
9507345020343815224014677689418038067495495926460410376096907904644352043337892\
8384481624820608903435786912997380225178684724896854549792536306753085143433324\
5907904032278713059876979805753668630596598780815046220230649910047797312768449\
3135867314609027121999681988072477314562185207939248081433661337058454867232766\
7605999551941535699561508449523473584285001322104239985043009147073365935714331\
5000569125889364703685084970121630765923344221562430216519037855443431449525368\
5919610246105864940109726218413333263614599985521234190978635448400911624050670\
0855531289083757334495421406619274768929146711726789417265663322788559909229340\
4384887490501500837839573950398077464185796077744761230609574380618585732745633\
6434261059423984939872182182240945509023301702763625386002959561914739399449968\
2184355057903529112472166637700008553720798939616970450040362689772418650402120\
1013126348295340454101562500000000000*(-173197423322630993132835038109544794228\
0759271445734422439025670605000245335761779667593999239664239951321254054653447\
4851774743475823359211435846806217947600674328624066166289027573214375152245477\
0104708886777773780327262789710536574775257370327197605617134268075628402947154\
4298662895593854948466003849607059591289148785976908971929178035429383444045669\
1718000277813978771768210223160651472395139047523612058825921057647815104293527\
5543370658902796627495679384445495820364585786792596715595319127334060311490936\
7726792775258102570817474341987325282377910306939336538965915565191135080083166\
2310719763656098382561015319845920943387938458673515772770562184017013083953527\
8473108532232161876490620009438391492679055843094578650470669627681012254382230\
2612773177816824426457406977485333497713574785292963924723236336516684410328600\
6052620184451806778859906921919100315402141254396968198215240321004504171788193\
1881338563777204527734715200313971395842800629293199755531915447419868487882350\
9783353546473384172932572102999400915335668558714136510375891994612503739383963\
1548503407987422369309449908433449562793091969215759773736355256943879177298583\
6711021416120924642661996015622180980353693553043020293400081377864325727749042\
5989696429648410074674572679491550152321695678204323904886457365133166613567568\
2063209342435913518882488574812441962272232339046942409900769088697176269866333\
1638132726366069607929370885621444625631662901775393187929328359079032628300309\
3270247817963043218853443109906197088094257680582369975036354708511788280178793\
4875485860224722151949944262305997886168833515195233969333030760121778726259926\
0810095718455568831770406612571328667939564652456239720768503495870462019375418\
1418571272831208656202228503152501257239204712751647225898276307798550420460021\
6700416641765268346192062320271673547257860129199550920513452140761471175101283\
5374560762523528057570154428990113021251822785855877115194318836653082496167404\
557151630574754415071082714843750000000*r - 
2338173727240536292050776623992702922771198960601607651088757566554031725934978\
8577574256687319783788169201385212908628969867281635449100855977859644672932275\
1676278429459426094367623951979914942697006308795873366245558427130855809847935\
6661189237226526699780494022346557991898521927566563615062078109783498419384152\
8860529925639000473494474067848626489719191522024816706133142166977867848972551\
6176458897953448788749471685634071731004936060963246821365833369243288325958128\
6831142121693132296097357781285719756473377681704421095138560690649619626987082\
4937048394877324277493332779760135095354339339177174991884427787518091920744429\
4757657699291115875082747405398624224582416650770275984327511584195042412834149\
2628046286767843295966475923669285607713462179881303683069999774810325575743652\
4557233796823751891572823860025504724180943629798880365763288933685367268380427\
8456174976632311880596729008106290462632138479939244311002307505221566335693738\
6503661666214067169519341044556244921024468163101834727288798703660834469953307\
0583798179870777164459000535377011676945778048018130240282669216353563137892264\
9349990717429540504303728276068902783671306939896852154012270368335199851590877\
4195562300302970576425179939053292425480371912870400830783466522436628196629229\
7712071612344630289075670494542226210918284752850299588765222331482620496422823\
5770692462865413969437582964895911835204426467157320299803566118519500343429585\
0442273371802154327862613404088954498083325660097209287719809428545630716022374\
7649882974100363789842481952030229346302367895582289611613755328892330838904727\
3668722142306400015188517059176526186937422536645001683257781467638259638794885\
0722448102150380978673306007133812114509961598621469051452273285592235040627341\
0128590388016162719136609909311674537021070326285076308206489139377803927105516\
8985290951838920128656839820577810494492108880612338778742743514865801802231806\
4481150385470835318171180715438083464125037928505882221458937027701062360102933\
18248567444613353946508521549)*x2*x5 + 1/19193403323004807827108013882416262475\
6566012744468345395717960421151030543223028532897351202758685253625285566117612\
3705582637677330866708504412323394872759891979270519464454535264409348363484096\
0284139383275348592451715278674343491295435500084910827439936507785623588755071\
7063229298904930453538067923365542685140068715210969094758190921136594765997353\
9994618711949241057353562494962675823946139705668544555035954508782355901623391\
1701958045700845508800954101098349343702637996360373475482679673579982653375354\
8214086175647915408795140053947798923322525892450634927340519929070329237871859\
7169622135947386186778967423518216165546237405436539566639482223726961648387833\
0897277468876941305516208465143229325246024254271057695875788732695245115052117\
6506470212248457082308890437930519158823764825129731804093475207191631401546319\
4729408787941260016773838440754406944417577779475807552471103062276548273565412\
2076133448224496448183742374436006667271579183207875601728928795526493434468586\
7556020691943257252908187868169412603833731152363510454516373976943147667192277\
3475492171150973778634445255662843067000581251863543276505411943944785585597898\
8688678884830829898386298096540810985189280588825812451054657068006433676706425\
6244157083581801929452898123807025940115207963230282199423021533389445617108023\
2870348637328545727942089362414089596208988829346342848056802070780416062434512\
5499451838188953445272819209361931599987198329591416043098557813530979571466345\
8354281440859756306675981632666142873403596838991533859570574903736169238406330\
3551490434010815840980414150105311988864174453284003135034811809521817559999586\
3209768851038699543117606871620024443751116678780985583468760550707683689906049\
3368404933046663653874259779811553853928300042881081130684297087927548165602221\
2788923031306965891024495070181040978887412113855424919490921169871686380048650\
3892967429417017689925542699990919553001654386546070633332505714530106308541131\
9134414297246482792119614400605743232181379866870117187500000000000*(-200437519\
3708236041707840594141072523700916543912841366800407392545188512242229532815246\
9622074552992925360451153689574601247091428798068151215194051126007428893345305\
8372320178575778188741477668043917359067555792634601994741194292816069233494093\
9745219810105777209437262558373946474071186884965646278132122358702652851580171\
5803062558756648031431668847663127333432060794850559522975454125806727873624937\
1561452519539613782898422867807474013500159904847656396958909081130868351305681\
4796818923902418594307335845174552018973683352818285425307494785817238042990173\
1266390061411074813742358067139527460911963142820664387823031749810031798540536\
2059559473192664737722907401159822895927833347332769261337412989250457674148242\
4155141025244522450432422482577033500504125669301058567091653701422471383861176\
9389361231225981101504267459830102314622701867649259596695247238440235031607854\
3951472032443324777049502879881080211339510998711592317615140914256052220689494\
4391692857459843201024251876921112807036437903798096445578896015064902641565811\
7333876763351452033905183236836729903605540010931790752162141987768519147616526\
4978869175173638510989884838463141784108963640042279872328983543255343742257874\
9773407017842272267867395508003576359598573781691709676712414607697748257728120\
0908832342074172758306088650755278864365763965930291766096137836968197782359544\
5975028753724240773458085128559596778842952429879286933304368059352859329928530\
2309010610496071706263998079151916787475822043442739234224456414883912665533753\
1581682104738643457149486590270881031551421905630371078936084366648405701278093\
4684833189340439210681037417721180475944929257698785939901813267030556790735511\
6946443082379673818280758758330807784323954067954207766128613564903892418630528\
4151530524245082263562296553158222024175020060001367452706479407348806413934854\
1951560920820464592966705784532586353272494024626288667848052491206359086205961\
053458072404315412684383190900199516801028152355882519531250000000*r - 
2705635441345563990589758994984614707129098406495661358991044789796482098502046\
3907573390894039139649172626585969973524998869096658096713226850029432510420473\
1264080162946697737193329270559232650282052416585267983760893616911085906242339\
7310002607485300190142246344722822960703312040967733516533732640005152712978817\
2742189145791703765515812937190224250639814535467984834449309357740271410086948\
4736784405602582149402536407633154135528672327843073332257498249183356566190627\
4464519810645326651072973165780627207845939298624484237916342178967601709381390\
3987592933566960269940091144202012248083616244738313207910953655314659422728148\
0551604639319212719934424208610728716044476694083502998865912221784338024897397\
8867426394205721360508292173318202362172647044367411700330938663384618851003086\
9265207473844728864752109067120817998038600508447878659157673246896447342924622\
3211738805477536626307319671326874715898950034445782356036267889754795661526169\
1699984591474621135120178893790964505574501853783143509959747506982850952240504\
6563459178290583601554420773206130896027956726915678185576212751067163510577605\
3583762967241649991962481422905567504144106833907623512519910919869168135469157\
0296004225129847587792864971652903532140724818271847091977557659407415989216110\
8732023811718938454043155559421720914943400093125198641505007134268069953214532\
7773938110630392187396669784074058320767461068259145977842391932137220896684234\
7886161649438265760309019163910610540548248175333089482853546434443344874760516\
0265613049081463911166288192807728362327883314548715491727124387975435822370958\
6909488127849234940997389047285285060670819498793768752103230640326809966372102\
7407050773392048018424927837714730891397500686624876935897316892777786458377709\
3088737549497197235726349561013506238907772864028543498165782456818457171530616\
8312299625220046902476104163146819752423214379336597459307929170862210407379652\
1216122169573907543075259014308925032044862656350469863827118796429142219776559\
37623992285592006312052999)*x3*x5 + 1/48259275596635651864136529158374223178734\
2704458074144313946021173871125647471695305417190524177728726787715144692272483\
4439103355357782672245289606237108232487016843978538499190679190171890944206967\
9948161971063271250720887471409640469845007397405097729725414690863908507723399\
5188610752339502430486876278304165222873924740224016992577747110690862780703303\
2446474010304382713698801989486626301357018563150820851897112599314407817434695\
1762327552413276439180570290389872815540939124502273124553776961163280756998473\
3693688769902249125711342541161085940259068661797590295847522806143917062865667\
6492439522881935148265791892066508198154395853368163245824556784745523963660785\
9533865710700121628397721265303619512273627836711160607227416977986999053456736\
5406424475287204081261876980472022904581097668147495924686224978958265382268789\
7220371978742858267553550747431253923507347819918414977629826126378561407286441\
5565422978259747588432694343407568570780992261181469864404299096786652758659227\
4477314512500276708805703012172495271594133097907033625940315589810944808168618\
1194395853741541106722984784447366739967228105173468224814514228986745397015834\
0787425939586669793134581819567850691438262133867513427657857774797319304949486\
6774276247346805377258213595252004600020022489933691077999545160244008533104529\
1824878340452620544046529058414932996739154247270092096844287163402455833903681\
6150455216477771878496575263477442496547524116347809515051973677031968485783350\
5736381472088414774379105123204063873986304935609560701876553934333573579135232\
0557844136390404763972360178586178896990363860640066538679118768937830458729973\
7206162812822127091683944446900541040882453831501107859670924911561001918945890\
0443437976524991781543986595142592492133728508465486634367677978748979603286261\
5826587337917111052968926460950737145073562136485070559069033441740179720026122\
5133622815777237600143283023145427805883874217850011971099138545525919464052943\
2794569226070238806501725660992322295136159515380859375000000000*(-255647237962\
8124166251481977288115050881381668682767042984309080968988511377521421766464623\
1568089609911653467295912951517031204026874347675603735231964765322455762628460\
3852330576318511775228412285537840367925851587081461272466845374836814928998805\
7458927229502283845890228739195227995157182253506980351803116340545190523544730\
9007121178267698662929659540266487701641860915307927424867433494322914465246432\
1340369319087115767777691724887390533287245074568389914042476010396502716470522\
2572706889637007444939868352671674914668499375930497981257968114582727578221374\
6450828314042784126724177724089086150627977552635255606969964649954776614285451\
0802609151871760527194942805522139334454252485593619055236677792260938082739387\
2707293020790778712571449941787840308792548145571741375774319726694317503666638\
6912455982159376815869964286426264682537083360019769589242874203785382846806439\
0888723133332877968495547334512336320558480237886160496232881493856127795855866\
8091515535251063890531455619294891749346650527797786455196800827659303586194676\
1868755103997069054960807626747686759671393013150233254106127623296298384459683\
2408855645017785187588700005571412487884788935567210454745862568392676537680128\
0478141512834748205572856143732584758571037988066642069127128284114566470656611\
7994098217480616042339248317919076302102553337210015031179360832566681783103045\
5845798999230309995143323200405789598316372596911193567950948205827601056891600\
7413859901554435686826335909536928953482190934185350651106528287181457114219151\
0756737970647883255952533799714527064176742141324476854204740521360229761417362\
9032985346419668546146195280791829967807731386646735962573697297234945251510803\
4385001293336077504870092995974730811765569463966132055798379271056634687825939\
5954522160834822993724018362032694127647815188622128169151732049796063287718309\
1235438213814884311506070264536106450608049114882042979141798573799167405355903\
59355635782380679842150707879214328639607930195745996093750000000*r - 
3450607131026450541126356858351475391142613925184501261294054937518469886646334\
9584535984897778901805141777243303402844955208148812851406606633954139381175830\
2046768546498706924980183365324160667775080265272806679139623266150467504761113\
7545351720105433648503756569870787828255322228231833672767021376710118398130404\
7038819687683533971171149266919946348879899492056996766912617679622681548597057\
3354630885572803384455412526479855523625817082319507401490253687237012990977979\
5980459291425583761640395349439115288502118320579385379802483711817462393100010\
5889309178433549482535937532876778075480680107365672766692517528332539949262712\
5124155875255454292543687979488711478218365271385348699542954368155688738753913\
4446304068045191236602093950761335713323501009112068152010302584216995695384481\
5340812263072851094165726134380455499148023932530157769353615345338853870413360\
7453647307000386920408243144481499483517149885431908499144935512966669540627829\
9747875769675750359252735974580794783303988644586055011516936829984151418414149\
6842595190496591391992532438598950294368613844850446567740174009084028849465472\
0532747348870232964991998436756497442200252437402068894449868646674000842745942\
8124425514640788165233816139699596623649220229082621900609582628945909592522071\
5791836188605350431598149137965973790053791362333540709227086601833290652698089\
4966293257255070241264137551009474895864530011960493919136611776070634494195472\
5408757715864759273905580963215281000655249125187032092324236631986025558051103\
7207594290712967696111494540119969392730216378344588622579592781756968801347698\
0245029639694565068164283835075616625893928418141875088724221221929278561881210\
3711502006301551260454238423968751825573545178496997441162821708382372253364952\
1358651650601685461625807902325539733967562973780953426562163518791160880271409\
1410554114541977413866943614953814289344843759602953302122357274687848182547192\
8241889624948759344572637897617771616250515434292142903678929047196763056837347\
1367706383765137974863694053)*x0*x6 + 1/559807596920973561623983738237140988873\
3175371713660074041773845616905057510671665542839410080461653230737495678430360\
8079493598922150278998045359432350455496849395390151046590611878605993934952800\
8287398678864333946508362294668351829450202085809899133664814810414021338689591\
4344187884727138228193647764828328316585337526986598597113901866484014008256158\
3176379098519530839478906103078044865095741415332549521882006506152047130682242\
4640442999607994006694494615368522524660274893844226368244823812749494056781182\
2910846789730866089858251573477468596907005196476852047431831264551269437929241\
7447312298465430447719883185947971495098590991899070693651564858703048077978465\
1170592842244121410889413566677521986342374082905849463043838036944649189020098\
1438714523913331567342637772973475465693140732950510952726360209755915878434317\
9607756314953417155903621188670202545512685234711053613740505983065991312324522\
7220558906547813072025819254383527795421059510229705050427089869522725172000447\
0383936848345003209822146154941200945150491943935721590060907660841806959774755\
9701854991903401876837986623499589454183619846020012231407848365056246246605383\
6753134140899205369600361149106987068020683840752863155760831150187648903937414\
0454581604469222942376195277704923253360232260883230816504794723858830498984012\
5385168588749250398310939737077613222762174189268333068323393731095468487673282\
7067345280511142153790560273056338332959951279749634590374602894653570834435086\
8666542025076225611382797619429167140938241137253070904141768025638269453517968\
6918470991982128695262079378071599675205088220783424771848677777719678833321267\
6951591488628736674263533755584046276074236464445412851172182728974107622259772\
3245143880527689904665910244503654072908751250698199644958665064553488163398120\
6343588413119838488214439546947028550882853320783226818485200787924186084752303\
0211550024663015956161662083068486962548252940927060138864750007128100665783014\
14204170030224147701554200176675109386235794503784179687500000000000*(-22977955\
8723606672808106691801509906305894465938020687749657043957471624666511347542339\
2026566429110274586673506483848068423732867150090113156850774942187057434936116\
1606872013959770202246391758212391126719778915740260008253241130556053514742258\
2363638925214599024085909259813390567478126400574352409869848659657340292930880\
1405805946939134028964359883327218779660933352966625342749492272634305261186146\
6567115532361504778302960547049852761260016366751015338938640840293636533784320\
1359352275119630135196594907491630631404579103269134597449297110672697761336734\
9438999452859347147257779770774329320412613550037296993241611412933492867106697\
1666752359157720987251127125973113735292329922233437232821776496215730403535978\
2618898424970868700106010028104774049103296410630060569358503867766118309550261\
2859844697335564879152766559862442812775585486660745857758116833525180599718528\
8031457611172269391881278110131066817771859215541846426465257817319973189648309\
9852034225674586177211604875068339504615011138677867453904472486756047929238019\
6849231344405150581988788872760473207147641923351507524384194329132299040586160\
5537450966197762360069201830709594681709561541844382899528518247620372930027032\
2910546996748195517252129066604799972868640977305885405079842604174846667416403\
6952141539721834867505681598105466163277606590333309546558561072116968804523649\
4274984333936335576157539727647566420962218121614612483241078833375267975927706\
9043389387025931677448352715738783869405302462169520076032014810385414311598883\
4246748948689090748657458504280680941552496008140343419296300629665046232345873\
1287090032944592765230960656273704694702547048810662008891379532418739013661149\
3950571914247355533663136443052012950608852698795194042139069212568084189127583\
2366861320162238781334506907026909496210325097921281812483653721427377929886662\
5913264423029382099340591893187017510955138573745843672992659575767760737573904\
23391501865834938853862506365022886881193702730937923822558593750000000*r - 
3104144720807274767749424215207111946440965532177832963126548291235294143252368\
0112973220080115958294779418134536971046923923029499979560266319389252759430319\
5242875482707906354865535879396623578880778995140547426311919934034969470033986\
4236731643670340923860974406102689463356935448885665415585939007398924064313730\
2231918671408328370602157098040055225123800486406639340743492889500132220212204\
7967170281211152638707349033767071058115964677887419532385462176827978576590793\
5570708080615665809676883948249272563227033621688697254776540573760139537069538\
8802297992169138204294058843370740241866597056213383567689313005415066939723531\
7969007089373524497996756035595651973744892214608723868347199594646278538661395\
1611804114182399493591445630474528607047054480721848666102188159410603656609488\
8637461377817938575177704277270316828166779737223606134211484655207238518912327\
3168501620507721969301509645264373171937665593525523966875271450412580089234616\
9916271675090427065168987587014088743857151596059088802327035787493143275371880\
9075766495232451225050136687705351573493568398829503462618924272302350034383848\
4883977956127652413734438580796941513169831274979284302024788136934247080646786\
2440288684340502658216035955672252547989882117720149182870149952609017659524154\
6361097822964874940150410622045574272413878115061776693950655826060790480287524\
1589781760295181455235238447485390775662586532019548002112689342612905883704673\
8006300815894295681496987341280759821501055447705301738073355876782246525120708\
7794833128310138898650889185146099765095971046316865491666429325140395230199548\
5046226275978143675083260812006250877201797585672471657990392330994710587163306\
7490777522894337317373537675401450295981008771292918154758629711998723233632264\
8087287849811436415379029938594289800959135231998349234246164802173913974696970\
8010594887042779479580267063360527080853184619227010101701197353947340406953000\
2394269466324262286183162380661732553074336613256089292801268312365517616229956\
763659536086181515195890083861)*x1*x6 + 1/4209079676097545576120178482986022472\
7317108057997444165727622899375225996320839590547664737447080099479229290815265\
8707364613525730453225549213228814665078923679664587601854064750966962360413178\
9535995478788453638695551596200513923529700767562480444614021163988075348411199\
9355971337479151415249576298983671641478085244563809012008375202003639203069595\
1753205857883605495033675985737428908760118356506259770841218094031218399478813\
8531131150372992436140560109889988891162859209728152077956727998592101459073542\
7239931178870156887893671064462236605991781993958472571785201738831212552164881\
5168776784198988198855036715683819334549613466104504290929711013975210887804349\
3617824006332662566999168523057725729220619354006810898218374722082290595406166\
1514576800931679184716861938142657710268369479195116623704709475261322675777701\
6388028242969574565081982114200527838688065302516624463261206811902751814378379\
8700906457943968519338539994393861111243767364738569210905466841124231016330830\
4288601028934924836164076286879257149963537533413050538271134644066479751577253\
8042871090164687232156676591154132251535215186812180543093292092970347716139890\
1028219053690971468944363617662458549383614164216186941020758128948779315067198\
6018455500785482879265986430659435513183159641059272412154171388901194214278075\
2822444876607137221039931877722388069344076497663671677205439050609740364568972\
0504265753988805580103688423105686754383157528419170184890034608230477976198760\
0516289789662227260235960884356610279255174745392880232361968180643896762808405\
7796379481142722772144827664496778944926354046772807705051493817877591570175347\
8774072116455855162964387471846496588541911552364251224444903629541158703926765\
2054474766019005187253127144695516196036907904140587967255328308756041264386452\
0348448033181352169084319094337947583089344761810400201642745870585896135975581\
2257229699433556510948583925436605165131941751435541805555374060203970681697616\
64768452406242286824823715790802068491625833041381835937500000000000*(-85045660\
8032531274928683619898717788709799683603315357135500983981239252204528822441326\
3727405968800146866104439178587306411956920442360472553695472604484530876902227\
4730068574585422632603351566366209529680955306264945990063767318328334759981747\
0734679576746875905799145594915316253497996578529635980310323413354912196786921\
0563213260455950838278981212495278324664058785562828067885133562024026615571409\
5015637750638815455764664031330160918677089753661057914957035769559528066716977\
6808218238394867119963402953329957045206186091125008804649883508335919130579899\
8143813132708754024426830607834009248215812178860141776760949599927727554851578\
1681188052491465212629469850076783635552555627186600419793817717164208201114565\
5453647268714874959789114429101799604795663340322672202711874443696213424393594\
1129643576101322242734488294648599441386780943451287259328287801489804716449291\
9395255870683287989818261117716090312400751654012073758717650681510494042851721\
5395180015536932047074304987612163087155484904430505401473138506618223997522711\
7580834524259344887815533818778228276350717639191408506492069137865614671953193\
9717678796932289966182894243460691293103448076516752450015111579291374150572752\
8369861652373939076789751219509117198982456069931325404189018463063426410990299\
9628430359609110552627447020421916233764582422338039229268649733457842336062646\
3816397236256324813275227584368989602040267304805829247276185047547532956397296\
9437217909515194924338573036373495281975818291211909832373950698965356781051034\
8241557188513532828419456421555073697493317281184390312271579772410631360604828\
8733603042252715826832333426638602252072094588482679508444821710566394560671071\
9290418200996650439587064410701149562678282760714469264965621542294722549242233\
1877807804719089870409952281781790380825450320950343722525494508941285675920569\
3280469355565252801430805896779394184337260376648261089395736014645971344988843\
3252604028126673664332468894573895294033835866836182324218750000000*r - 
1148924234263203975507835115693786448175349933671374239754758108703222906107738\
5815584224356231529841927096963938739461779342885331841809168660257929844821713\
2526769509165817980098947271034968342687760039622069098945737501304657438318948\
1722807243116513802133508291391167053117730425008028133644136556508982680887721\
0267729889659867484533662355228059888957433000048597301728070843542024554438033\
6704766591792053047487953535542675089375906344281073285265860070278490702653945\
4263846530867677364705277706973463683111664059068704460108703678024140410263360\
4803875693442528409786269323632336967946842219442666467300919132451501361831289\
6024577422143345426475765535062136940230223001610115281205667520158278802161678\
7194748674534087855922452656125698841625073599607804754887964983368398084592780\
9672283342755565307036433575167729113244220292683223964596724183634704466369108\
3796219002107831019318419836773982032554805014108180208759452967420606230326642\
2406551537814897967221543641066197458518325710320922354038670978735220827767670\
5789650544043233545527005231496272928998506939780573624470803494392007451760449\
6977379545842135390508563016877106245032510505442829040494867434097204498939691\
7875166051613287175501413892545417451403374435157665948698562138072723686716019\
0522881056952509015087497182765012103105716787578007204967030459117952833913556\
3054380616496686815611257892943933854819921059941519527363786515990493752669264\
0273721036656016156642497768346153253775509156482387425377655508364012956233535\
0810310337358454836349112045096756242862162662749303094776772623883207183335688\
0701507747902083946343623793032353044085877429055515153256033119043002763375447\
4381628249426685756279249676529322625993764108771205844973444311698974213271477\
9708772204594762306351261803554964331568542042300084811902814051329715245677200\
9554657941654475950152664217568783849003432852881721580440917504670674866440285\
6978429083841553324146222302553443377214185947930603554771827452199893613140742\
520501903636213639233572289)*x4*x6 + 1/8397113953814603424359756073557114833099\
7630575704901110626607684253575862660074983142591151206924798461062435176455412\
1192403983832254184970680391485256832452740930852265698859178179089909024292012\
4310980182965009197625434420025277441753031287148487004972222156210320080343871\
5162818270907073422904716472424924748780062904798978956708527997260210123842374\
7645686477792962592183591546170672976436121229988242828230097592280706960233636\
9606644994119910100417419230527837869904123407663395523672357191242410851717734\
3662701845962991347873773602162028953605077947152780711477468968269041568938626\
1709684476981456715798247789219572426478864878486060404773472880545721169676976\
7558892633661821163341203500162829795135611243587741945657570554169737835301472\
1580717858699973510139566594602131985397110994257664290895403146338738176514769\
4116344724301257338554317830053038182690278520665804206107589745989869684867840\
8308383598217196080387288815752916931315892653445575756406348042840877580006705\
5759052725175048147332192324118014177257379159035823850913614912627104396621339\
5527824878551028152569799352493841812754297690300183471117725475843693699080755\
1297012113488080544005417236604806020310257611292947336412467252814733559061210\
6818724067038344135642929165573848800403483913248462247571920857882457484760188\
0777528831238755974664096056164198341432612839024996024850905966432027315099240\
6010179207667132306858404095845074994399269196244518855619043419803562516526302\
9998130376143384170741964291437507114073617058796063562126520384574041802769530\
3777064879731930428931190671073995128076323311751371577730166665795182499819015\
4273872329431050113953006333760694141113546966681192767582740934611614333896584\
8677158207915348569988653667554811093631268760472994674379975968302322450971809\
5153826196797577323216593204205428263242799811748402277278011818862791271284545\
3173250369945239342424931246027304438223794113905902082971250106921509986745212\
1306255045336221552331300265012664079353691755676269531250000000000*(-377964237\
9388783444913575459208637139150209860775685034714879018151470584844462832022119\
2812478567797780099844647201631586269545923606560987114739881157050382936207144\
4993652018232472941961055235597421489155780179150596603497987096625014485865314\
9065114015420343145291054661578031406793424982394070809832096013601659951224801\
7148081690316489664460978421546018820650159348757688695405915756219436578913631\
1147890945252195907359392984049314847701650636446622591681128013884956905413870\
6728096243587976975558604035261903018313931091912246037883949269931288880293857\
8809948391568580332848426421053321435505873233898821818536028778558931537009064\
4123112910365156053915197713172195690189069603651179921908667233805053989629663\
7082504485430036959007898592036361474811009758803327165513477576791083171216497\
0737164824416088443183360626311504891928501526088595015026901789780977964074033\
2588389797800822129871962921632307214780457052361826552339478828276711467638258\
8295566969044567003553305305269057046072083861717186140927617793547459071278930\
0006164828920140812970498556809063509972858579045897803254863003797958480009382\
9994030639079604909962593907693952959005197988930475348910170193210291989793712\
7334670932132116119104013600383805379639066682603846135529197611039818571567107\
6593678957830057543415497425515643489451554150969888917200527633418043469391905\
8810207227531816722978957437236967859913507222271975473550784738835439272780142\
6412113030740680335378758669023567784399989080920274184766785843324814365842229\
3701435975304354558729854068355695020939758711283956981397128096700018644544375\
8106623108868601024241571296385915550038947067379191672764327486270742339107451\
4930200233066791142044368450575182712739766211714572451038644451461004316680704\
9669649871373152974057367593976919418762784453501881350823656072758614599967727\
3031064359230400759796330034248539631807736725619418371419668074041144489322194\
22545056792885334832120716490283414529086225699057480761718750000000*r - 
5103743284214206315752288491285724550205598575614211378472766547236253238971089\
2231021177546627159489205021812585459174906254598822031412573839321741512238186\
7394729100980120463116777878310852363176675944886800573018537018074841334638749\
2390770362613393986519750738362726029677739728823754634681442715867655331576303\
8491295040846847275707703861977949699819651367318320890336044692034212958227087\
0537724347812749286202299106211860471256736623748454324333179110226745126748310\
3323118817430990839437246719176572104868413213957679790191791444556309176551891\
5020933471342817255189914480297480412899427258807849397497070079941519627193154\
9986470621628528767724342962429964466231032575462311356719540525527473667641417\
6546345870837960448336682374818834299094869783957449454156206558213735971656687\
2817231669011359505450980811636789005230647691061299173926814274152390850782294\
0729852860625721979607484552999060312324135279982153404461985700002621467563995\
9220667603537205012992036267795494367088066483315947353731424015683129228840336\
4495032863080160030240622125706411601869107335305605446034248694056263930636546\
3500089402581468533685658647135943046508311998474456986625165658471169765257090\
4737402194704623000777747204999151838723759675651873417838583528944408980977341\
6692290769892225971925910958081243875356486764133325698549833591673808598701621\
0524297368540360484596595557910242183351802965533846920498017902434695821920467\
3563093734321889358011750791311892274973779184985551824701422817097235408032443\
0225529645288473169764122117862579170406386112416174160735396540900078793130063\
0307372571408929714152078269040795218008032927980902079652772853441187781988826\
0066096339715915590524848531182754041251127606325276163478129621810207765718000\
7528375956752315011580881553169319721457738185276955904859869164251148180958211\
2539012252999649600323757054549473236145911097897409294440033028517503890517632\
7072864581825409215099456705274471153426559807709085983396895945581894208611442\
5609884463369247263752865681)*x5*x6 + 1/503826837228876205461585364413426889985\
9857834542294066637596461055214551759604498988555469072415487907663746110587324\
7271544239029935251098240823489115409947164455851135941931550690745394541457520\
7458658810977900551857526065201516646505181877228909220298333329372619204820632\
2909769096254424405374282988345495484926803774287938737402511679835612607430542\
4858741188667577755531015492770240378586167273799294569693805855536842417614018\
2176398699647194606025045153831670272194247404459803731420341431474544651103064\
0619762110757779480872426416129721737216304676829166842688648138096142494136317\
5702581068618887402947894867353174345588731892709163624286408372832743270180618\
6053533558019709269800472210009769787708136674615264516739454233250184270118088\
3294843071521998410608373995676127919123826659655459857453724188780324290590886\
1646980683458075440313259069803182290961416711239948252366455384759392181092070\
4498503015893031764823237328945175015878953559206734545384380882570452654800402\
3345543163510502888839931539447080850635442749542149431054816894757626263797280\
3731669492713061689154187961149630508765257861418011008267063528550621621944845\
3077820726809284832640325034196288361218615456677576840184748035168884013543672\
6409123444022300648138575749934430928024209034794907734854315251472947449085611\
2846651729874325358479845763369851900485956770341499761491054357985921638905954\
4360610752460027938411504245750704499663956151774671131337142605188213750991578\
1799887822568603050244517857486250426844417023527763813727591223074442508166171\
8226623892783915825735871440264439707684579398705082294663809999947710949989140\
9256432339765863006837180380025641648466812818000871566054964456076696860033795\
0920629492474920914199319220053288665617876125628379680462798558098139347058308\
5709229571807854639392995592252325695794567988704904136636680709131767476277072\
7190395022196714360545495874761638266293427646834354124978275006415290599204712\
727837530272017329313987801590075984476122150534057617187500000000000*(-1666587\
2818537811004704702925604538456710007695751970950198272776239840275354057498300\
8980624508957906518183702581518405419707101996763271079519936402382204516379915\
4403422441542647502189187885245367065962691503922107074909647899303127926589284\
1648546812373236978597672984051743037711483409991427013703671303013901451443110\
4173154691670875157303974591443530339745309465978598935649040600798620823115414\
6639755048296989680202191569082795967324187417307048457759298590266669987608986\
0723100638208253030956177702984215129408429115358334103831709594985688058117047\
8662009116614862396470717158166069770957258633891489416114935702585833240456924\
5233297271656910046045699647671245601981006576155943113518963727339266402722861\
5998436070376944088861377760081190874181816510564471581608285077356203136452434\
8628566902499941936738942412618158887577352311224932518796779244602570867789606\
2222176793502510794735677800772007164335979795916226776959283792181380538275549\
5402095063282579290108572375524881655866915905673830169438595423676508314117803\
6581502349900710607853031644259256229972566792184721899565440243368855308827149\
2292773006321529036770369629959820573972110093290900801339780435828673826062231\
3744477102433385046446164833321304456298435506164459686833806429690485912727916\
0412244265104354367799800739118958400171873472248133899428020373975999955158389\
3086205988421995614265595003195841904491283536055091968953137269232940218403478\
4135325629576846074443546330100865396437702699752786771687106790741984950997317\
9361210294243805911699075468488148522749532247094844401550530462180518434352694\
0435091606753041130905107694110463048139857692325936296748064668329943992167426\
5712300748763433720945833569992492841033313545926707278393606844313282965681695\
3895090120646964299303684848806280964990016913256304446848948731719635512095699\
2502441540654462508281579414105712717813792026946389971124124560005591921386104\
8147436427725806699714060448989977697488895259679687588598535156250000000*r - 
2267379729992576507146245895245817599681647269698754992325165081619207030359267\
8238953689869845679346087036395440953822937133930229907924259371591460419210855\
0095795087717566749781814599107626179933970930625147958528366267630952250890248\
5475986741058061471313059894396936685827770870725720576984130244610990343146553\
3447514373838645617870006756795917635716366979196103691146052964158161595868259\
6511527430764720808705574249504855882516149851244987209858503430849425048948665\
4899976840348656241419312455347960027429719618620637639496184473771803083428795\
0248494926787243886779757062977570759167614181114609025558075321452915608063106\
2618842037694512155321501657694254621469295263731543534761871259112572256646005\
5977156159843653738455007489140628683857825539654293970458426089386814885562609\
1616575800950510033200858388156249576600381407882266595074021436186088607564010\
3977455741533983999342757127964560340609105029093188390779959777933404481308646\
5831356474619487607503277553701282396217259292779524843268686122079755606766477\
7464633207906225058146385904074961662378692003334777533317200241356124718700830\
1951029456848188295691881279871267624923641196131660212845839522953554850411681\
0980189472773423746025331099006152976732035369587318795560593991374646724895041\
1605129318972915926634217460863555636638261272465052644894564790604548642017491\
6171203440576044625499877140422333350774957753076504178547710476601684806743529\
4622743652704491536537733767139222034531930584684015906973724977665094178607199\
6925536928439679246876395010345302847574670745932298163682814848334206909963540\
0347784642313574984295022968071709358421868571992503242814366243955143091127497\
4968258010283916566961455966431831863230311221663453831161044249872323955689741\
5445905397213828549343471322832797393658885845891550216290273222527629925473493\
6745789511829763672134078317484371581310107935561813801012120792794583384122212\
3931505948321463146277251153137474115280602709404806836667065409070686746251339\
4572122207959394137888584087923)*x0*x7 + 
1/50382683722887620546158536441342688998598578345422940666375964610552145517596\
0449898855546907241548790766374611058732472715442390299352510982408234891154099\
4716445585113594193155069074539454145752074586588109779005518575260652015166465\
0518187722890922029833332937261920482063229097690962544244053742829883454954849\
2680377428793873740251167983561260743054248587411886675777555310154927702403785\
8616727379929456969380585553684241761401821763986996471946060250451538316702721\
9424740445980373142034143147454465110306406197621107577794808724264161297217372\
1630467682916684268864813809614249413631757025810686188874029478948673531743455\
8873189270916362428640837283274327018061860535335580197092698004722100097697877\
0813667461526451673945423325018427011808832948430715219984106083739956761279191\
2382665965545985745372418878032429059088616469806834580754403132590698031822909\
6141671123994825236645538475939218109207044985030158930317648232373289451750158\
7895355920673454538438088257045265480040233455431635105028888399315394470808506\
3544274954214943105481689475762626379728037316694927130616891541879611496305087\
6525786141801100826706352855062162194484530778207268092848326403250341962883612\
1861545667757684018474803516888401354367264091234440223006481385757499344309280\
2420903479490773485431525147294744908561128466517298743253584798457633698519004\
8595677034149976149105435798592163890595443606107524600279384115042457507044996\
6395615177467113133714260518821375099157817998878225686030502445178574862504268\
4441702352776381372759122307444250816617182266238927839158257358714402644397076\
8457939870508229466380999994771094998914092564323397658630068371803800256416484\
6681281800087156605496445607669686003379509206294924749209141993192200532886656\
1787612562837968046279855809813934705830857092295718078546393929955922523256957\
9456798870490413663668070913176747627707271903950221967143605454958747616382662\
9342764683435412497827500641529059920471272783753027201732931398780159007598447\
6122150534057617187500000000000*(-106259686788796443242393704360684717351796528\
7416774059651105035773743670741690235534907514587010385059104998281354470938161\
2605852566985689590125137772414079754462027663012687913963969146617723077872853\
0194252270652488379912030279241553126153548462910057014413634968399981589404937\
9168866203132496431677694476149655743536599946519319194384270988362093303889981\
2291448533623298328440128795437449808152853268370918014430279360073400230497012\
0236725122752334989172438225254478170033421165934505428836598611791708006857919\
5217108057727184045380541463742041218598244035465295465781120675231812765018857\
6606721170372808979447116910828592799305553144348091731435078823056588453275390\
8314586618251371969480576973417743874113465049654472046260328798554550942209629\
1744994174275701078456759054450725441097588055207993054725295165008515683056581\
7598245802780283192097772400140208070324711925672002567614790097347231732545379\
5541655604626221986736533603859621693167227341745688568208529234899527014082819\
8589094721168982461437176191344895939605963711184877152944730044388869559056913\
2607887712259540608127474789196430965359078171766319533189100446091768086232424\
4175341229570262785957750569273682123745453574857521316697406811513154849851973\
3565403674982593096620947360104954517309669260988213402400070151416622475172534\
8797405866778809991478606339416737756438948351836719196796745305162270537547228\
7930967157699538364028748920495548210117024710127721617357268580634238070940308\
8622698725620155353673206409753661328734937246667682552229817889587341205790959\
5894540730472585758819718174925880415045068683911387465931173488952033559588099\
7092847488113826072462110164661938702106990280204270846224799505694152230301447\
3018537117276215994049208492242956903937834022538272145938327274619274537380232\
8666142732298393973372447299628389539845024397775990005437025570041750818973089\
3166327160064423148425419887155203168470528568549839998739189433219414751767289\
1686917175581957610644531250000000*r - 1450011491947852635207080734471322037660\
6447964446947925001057342507816992425660174197008605712463620290907474379199296\
5941688714039410163633772082241730288504058247947809460005685516107997804825926\
0297786329392401687651015526113812423101056986526082611019521130740121864905980\
4805827611363105904192571682018388490555641075158472682533061396226474826513548\
8403948705228347989155768739036337910564685285851936401894253835847893822331787\
4844738569682624382601331819307728744798540228653424141393590711651039227153462\
8522670831707606943395467296838977298499317889724938684121252551021968999324790\
4002555202128109083510770475978678957848094164774180061376971395188798595301731\
0201611803176073557508270738432270369634778853907093712071798200963246691522723\
6580014542950814650627471691270130543832140126246766392587318746111915571469168\
3166655250622182338649567175250632322719027121886915263739498555481724750643475\
8781387724776031279562145854263959998250795544001327254242402955899182132452816\
2120692784847123555587834654456218643110451677786238539454564443790416910968900\
3099508691914086600826347464514503136686113090241286830955192290026986282797707\
3634851918478650273336087270457378311707837989340461906702369020045502175935303\
4119282849283894913462681981212392592428136167931793814868664391074845749704920\
3436863886633180375278536144729703732281135930647514814107319373857592341102179\
8345270947279310226197512293372737139402771699378369406381548234066829859004152\
9665602568544717178621124125569045288977162436103268569618930832754468432826953\
5945012364254922963319905654744721203647737507072782203080830467977243808045229\
8739552025323832889123399512516914060336281862493033853285654295890881424781921\
5587610131001039903894068069812291436418195775813130140169748177976175685333720\
8433729859081864973876783266933557716824687034786865745108768962105611047228730\
3784732195911625692521401622152867772704142699140053153655270012713071434254710\
674347612179392103738590053969366082455383088020166718698170744767591)*x1*x7 + 
1/18893506396082857704809451165503508374474466879533602749890986728957054569098\
5168712070830090215580796537390479147024677268290896362257191618403088084182787\
3018667094417597822433150902952295304657027969970541167127069465722744505687424\
3944320396084095761187499851473220180773710911634110954091520153561206295608068\
4755141535797702652594187993835472778645343220279457503416583241308097888401419\
6981272767473546363517719582631590660525683161495123676979772593919326868763520\
7284277667242639928262803680295424416364902324107915341673053271599060486456514\
5611425381093756600824305178605343530111908884679007320827761054605752574403795\
9577445976593635910740313981227872631773197700750842573909761751770787536636703\
9055125298072419377729533746881910129428312355661518207494039781402483785479696\
7143499737079744654514657079262160897158231176177562967782901174721511761933591\
1053126671498059463742076928477206790952641869386309598869118087139983544406309\
5460758470252545451914283096391974555015087545786863164385833149743272926553189\
8829103107830603664555633553410984892398013993760597673981334328204854311114407\
8697169803175412810014882320648310822931699041827725534818122401218878236081354\
5698079625409131506928051318833150507887724034212915083627430519659062254115980\
0907838804809040057036821930235529340710423174943987028720094299421612636944626\
8223378887806241055914538424472061458973291352290321725104769043140921565141873\
7398355691550167425142847694558015662184181749579334632261438416941965573439100\
6665638382291143014784670865291594056231443349839597939684346509517900991648903\
8171727451440586049892874998039160624592784711621274121986275639426425096156181\
7505480675032683727061167102876132251267315952360596780953428247447075199832496\
0670354711064238017354945928680225514686571409610894279454897723733470946221359\
2296299576433905123875526592441280360390226963981333237678852045609530356143498\
6003536756288279686685312740573397470176727293907385200649849274542559627849417\
8545806450271606445312500000000*(-397213669126646501623814315593658201819566591\
4696370343621751681511139442781276687657196537720256098691183571281017638766098\
6450299296632655450565666760635685143662132203268523178106441332412888768577766\
9188046851998009558555522127088708056893643707621116210219962376717689195158340\
1586409806987756628487571029324651330125950141738500264366480632738777277683395\
3900321382834018712413770847634085112877887436577070589052236736875889680750847\
7403436447850552306892938113057256609665652023696508622001360118791491905542115\
9637724530059628385700888108679062039882253526525312332639537042299411850119639\
5092861273582731851000594314258785661747482890511144206721533446820650843801111\
3482407641592599382764770385616310012861981164087458780741402803099545262517935\
9255904312888665022659434650435774174564141852349905724664681955705552169496550\
4206735395374340658641976735829332658832499754439581894720101513351827615326993\
2285295755737780114443954068434353235056910387941903028781493002915334863687370\
3782711081417802665546364325452109054338030247645024011974413761233670447344989\
6108899094511686023629354143732749406581682143528845579238995767238404844580238\
9142945710383602813304337995806959815457826807322003784580417069781568731290849\
7784524766747630259085585725344600078241006580407828424165742011829197697005036\
6260287930743549574864735662259428115255905166723652790723700422572312313114168\
2761944956615614198018983680286738179274258035537165938606827857780761523333471\
5393093444869952349598174796317540770362770374333004968930355312326330847215119\
5445989430664732095584067964322132109761122520868114364815826057402498103099880\
6707752305605633388248253133571407583440198111725112224102011580020784849923755\
7558984999511389858024780857059835504665940052499534370985092317925085683951641\
0541542889666419462322749830503866243544025850728810661445320531694280758344453\
1901270440904259744552907362749456238738407004858724942607310935455339659446341\
16577434040458952246093750000000*r - 536298339327875616549072366714657509119633\
4385043473543351612913417844232748967992485454640138697770847957114638329554234\
5549338707446418742689546886654947705823074910526147989731733731624139371475570\
4344714998919557284751136051021702734532223601432991210478486236004887135499109\
5556144281758625949006833285469238390315429082601333098985925767956426156184854\
8742960120876094512612508566231349650588974373362834029912115382973668022355164\
8586041133982235877550956638155082384970211224068588616936970055071871227284510\
4507287642227606882690679522171521455659858214318620671070745536761902562600589\
3989558933546835574186313668438288242382869377881689572410885131974379962111647\
5300195941761729399753296653986156130217224625483510167631997341990451602123273\
4875119111250003109618891062825966975546082544343292333223427045481063137130292\
2586453270679960399850958684418298812852964727966315187881697912844872744549748\
6292492572201358422183626673685676267193935315018391233466188961653934015850485\
4093451843451692293099114433873565356444654677309159887166175206509636159607677\
5870702254895480164677938354957886910409963771965910623207032170906137329864092\
8909097213919933252868960003981694947588444911190778297299772748109191432643052\
5236612962554065784735125432906025373142456503454544525624388806873255647546586\
3706657745564156335393186534596901983360436698503931471751312264126650710366519\
7613756156576552840238245002052763095071096255874758286046931535868452573896686\
3552657920942828243281353413322230626039595223389621951542644684437948691646368\
1556975210732579446243445581996131494523280436205729829290572946965675515230958\
3119041914884379498483858683474143833355950830890338992751040305937570208132715\
7193987444952738950333863440381792470653992674226443650738246671654616991381215\
6508771065344843589324885995129077974493324231246756254470188648260821784142349\
4817715982388600356358573440503731474697790666887073927411499210810465194324959\
65785605365356688430126053691365412827858264913258227060354474917)*x4*x7 + 
1/53981446845951022013741289044295738212784191084381722142545676368448727340281\
4767748773800257758802275821115654705784792195116846749306261766865965954807963\
7196191698335993778380431151292272299020079914201546191791627044922127159106926\
8412343988811702174821428147066343373639174033240317011690057581603446558880195\
6443261530850579007411965696672779367558123486512735724047380689451708252575484\
8517922192781561038622055950375973315787666175700353362799350268340933910752916\
3669364763550399795036581943701212618185435211736900976208723633140172818447184\
4604072517410733145212300510300981514605453956225735202365031584587864498296559\
8792702790267531173543754232079636090780564859288121639742176433630821533247725\
4443215137349769650655810705376886084080892444747194878554399375435667958513419\
1838570677370699012899020226463316849023517646221608479379717642061462176953117\
4437504775708741324977362652792019402721833912532313139626051677542810126875170\
1316452772150129862612237418262784442900250130819609041102380427837922647294828\
2368866022373153327301810152602813978280039982173136211375240937728155174612593\
9134770866215465171471092344709459494090568690936358670908921146339652103089584\
4851656072597518591223003768094715736822068669179757381792658627597320726045657\
4022396585168685877248062657815798116315494785554248653485983712633178962698933\
7781082536589260159755824069920175597066546720829490643156482980402633043262496\
3995301975857621214693850555880044749097662141655241806461252619834187352683144\
7616109663688980042241916757975983017804123856684565541955275741479717118996868\
0490649861258817285408214280111887498836527747489354634246501826932643131874805\
0015659071521953505889048865360377860763759863887419374152652135563071999521417\
3343870603040680049585559796229215756247346884602555084156850639238488417775312\
0846570218382586068215790264117943886829219897089523536225291558884372446124281\
7152962160823656247672322115923992771933506554021100573285283641550170365284051\
013087557220458984375000000000*(-6375047335658915866142965797918204095310874670\
1635984707760740102297240364043174634174388853107333303790168851786438098796613\
3194758551434949435453703097864320334671244210097659816045557049738446238216536\
7457932517570995232528670172433187604625913851970199185111038736346158189943687\
4130097162436787538452527749976653636624088307411264779132562218120374550236121\
2540167729724891183772983290984941550255442858570231015889795991940884505863852\
1083986065487192349343838264170510281296817664147445561236219711698716172838473\
2007161919353127200967582457418249089082884137272669286859984788137216602391773\
5724376911917010462537081815742955944485779689344166948655565131962481035320936\
5185269520455949423259813321859087154895409398265716858102229558616173773945972\
4355146952194499000338998430597742071748679352557065809905585464306491362367333\
1530725614377609757167387629288777281280940464675315408519692340800537189436955\
5689073506285163272339966951838385324441567657577049198692675762177877907486942\
8896162918753656223522256373490489121892160436782148675525494662936177483834642\
8679210142882300620666990783138509943602830827950088519897726552166428517774065\
4329718166173834497002610654956763195175282913686132244311562542344476653774470\
5466238277582247628690528892934520131656113702919991110870784880430806470928213\
0250606575466526265339813186656582691275567789564820948015107777862658880255644\
1229818906384294788467912527041099813142703960437029751912428617799801420384191\
8329875975920790340688243630674091641972759113070047940564320460620261115657568\
6833264614656346423235403279134373592932072477238165584886435155165760802762701\
9447345012928168203333547274762475610549297423914025622781933904479901947319595\
2434874293166701663719271212023924861659945101168228642584319557811784242909352\
4116782354753446643589907439689721872979410509412783470418674125285856719960774\
4592271387745168803589685839914636372453856440596131751462517191305759190902288\
5972876139320003613281250000000*r - 8614514308222382940936059920526506051082600\
4892468725666426609262551082158957645489924574290145239080483290630580345996126\
5489957387469430396188809185122502581248427583107824450073585841065444892578705\
9768727338242446599146998896652060590538005591419065147477667035824455244451073\
8670187946445787542333587638555767288232512818995725108661143695913742813133411\
3921171592675009206238580519860064865418495490782734739198984934094802184469990\
0480118766360208799542681048814355368158926659844118982981082024506096772798266\
3334389974005694766110874272859072979411187601065294742039051862534416310900434\
1215934698456014543801357542425899327874340319141111091280772641448285830549262\
0010554696905731195168897638716864700715619796349367419767893391374226492110846\
7761849459595897957746098623246418450669088058997489507711824230153981986891090\
5352276948845780553892308897852224661573987045288210247458873290827161310283556\
2184701382186589386657900502875964631056874514701267485046105210673460238054231\
7408567910963425443661066002247949746084991058515709025004194376196635806277135\
8689504993757411599318892566827824484959329239276188414549910444454389036539174\
1448339681443733049796965197087680411974298785762789247053429441738801503550343\
0972933131559880312157831939809592987322860357703864937907739782011037978244586\
2880457051461213754501082103447646956097129312393512037385165112974413879189128\
5350549889438728620253450188314253546704473951636739013882909957272183599946765\
3183270480677184738376530998178527166530740608619338159634534057554582597756548\
9537986310614369129277225368378690522038052943231433047920528509954893702192887\
0587218670456693843153425214049590882355173843439824673110870965703068166882144\
7747462885466975819823298171941336739366084363499554310280415852507618092898797\
2843965022715624739136245097477321014258952844937005004681351700191555923564221\
1856548907452650490418104619121634651812314360031489922316515551485003160811771\
7934250836629745142095097427556955598490394012021819948616173199)*x5*x7,
x1^2 + 1/7651173476933568696917142027841128177350345593564040083240985353226514\
2311881935309104355264898994549980064407932759065259098147403967365807328304531\
5123935399424047330092427254211086760309338383226271191158290000515810710651258\
2376320074083365675672938152763955322125807480853918859899911968688600742509997\
2212106557806136285545942536673687943594446994196677345525319935766747229086484\
8011573984040569214647808524000890308769246855469332594257254935947409475171199\
5888731572669508006213851177543107844000337778709657521961645619514363670414488\
3177319409727601391505103382467530840402688765698767748351937366137491647650564\
7033286030469340940951772466229593342262659497950174942053255237518496687780976\
0952782198993787385671286241331376229615473376814427427329418686817048849847468\
5484707838587015479916316740547147468948420358115647576567048818200828987551246\
6761057868827383430450447295800081918552826399641355902544736190042396924795859\
9344835112953920056690896410856638846415224060714080339545188736295726931435407\
0014436335040867273863466330635901068663377783625256268840761918860916213846290\
4804882006524709837735552568842646890521730922648739255448361136344921114377909\
4496981426545386724197618416512819632217218039177954823780828120325638074217712\
2509068935161097437330255125644163821821382759617446614770255573572627357452631\
0578178015305492306400797249363556252800041250190248524127107966303284622777929\
5419382889723309551240999576805588239068814211524642002822811160326207705043110\
4105388043887022317082175943488327260044291924309401446074250950484928555875411\
5468994649267989763832698462073116425138370498281288041107832414601832955164143\
9501580943881545070345259168223069723368813658882908536426180474407193622743761\
3686719439470546386258536184100669586582803159499284945901917282164616739306295\
3383219527610040891208047154245591615744542672578117795072337528188463569732194\
4272127242584497138871406397363955858645964831678168887739360618134422901775408\
108861505680756047471440734863281250000000000*(-6300634541706624802348735970505\
2839266079376950240721524255375449871716687719223350793713656961763839813386533\
6796974003558972026564104817423750970430544240081137090335920111951441777446121\
1784632888900693243448026044902101061333562559360250467906067415837872477024064\
5272481913703572916265195874826971121071901477252941975905113946644617737232257\
3510885114788443849474912153564825451678217977034976353697597187901613583948609\
2647496954455369917095372308069784054023559295343003046664469824025666300798026\
8906658276995691710333173368045646304641447494915316465018988205149805824734980\
6853630005095794579405433232405452212725019027873710512471346949481170386288109\
8776240434482484747014198829074989775786734847065568230962045243076997304266275\
0463787737625583208107113670115973530363151673734953577210887471280263069571717\
7526317183723965405675930783254624405357808901188104861108318236597931842159288\
5128376220373810126863005949068970342523151870858183404680848093392738852313841\
8592397238117256750628313907109369642761659220527757983761883046280017992179992\
5349046662645398577253999309140014002305639567892771110658604760998145903319284\
0127128211783625600222400178000963128789493346927821493588251339154251929171983\
3074127317109180806686712504447952853277505008869620426843916420767565260236477\
0986687140080457699614139426274009649326807414024640954712356891173979686152069\
2566800830954394343587546003643302954635906526686118129304943338960523433389346\
9226622856185885463725347338523664156923097629668159825579603426200391691128382\
7480371537821626195462827978922811537211003632870866641576700378661586739719499\
1071374609012041082670970956075174503713900045822170069765548277509244610279678\
8236499712213952085241944982825847333248456495438782057498911135200237479438087\
2603064938836614586708823187160651012633558111284919888095347989263255422306129\
3710748213353451211672075709325417723884771492341914094869207386019452659569930\
622558673808622221435464048073870337750613574218750000000*r - 
8512005042163428760556866734330320337569808123917499335182808346456612295960330\
6485119783197834603567960450326253867871080687999116627851450750085026127121704\
5628398389288455740282761959294324860216210583657829096125628856531822602246547\
1532784330898551215875335743154276993581237803054016561196109219276289310452970\
6910635451435881673759706768875896784827012507233458316966750714858322163951026\
8476383963283918910386813164295205213191421708888676852789224171459165336654668\
0712607823526130528229648553726837519433730727508725349390309552451495866195354\
2700254539207112050981055038488100651359807853836930563120482176887005535720929\
6954401208660308791098374223282901364856263504916013344513727991830176160997830\
1875871291951941186890413738150623692441150855855814279491681627225185232375984\
2905393710311048839328111088051844536709315357583773577678134435933853912589595\
9250500207888561210546599820959903842421644531229151420180127743863226426623711\
7490550398342979405776727757669473963905364705577501505585771595163187806858347\
1845352141611094838026697250746242492028615424606644689710102921491280284948323\
2860923344976338078358630960059118173742397484193582056789037183974506632078241\
6374725039627838793681580004164659418843536162674651260766941969975247640797734\
0041251839232135103081143877954262514324033930602572058227333360218968539673996\
6346005521296504733427157326881773729548041589746981172350809474079272271407061\
0230766093318788370698575839060050719878535340304052470161843796183975714978615\
3815405065357028522846263476770138184313412724333669195383510463517087450051822\
1687158670191744827182878539412588700250946421564156886335468932503165298637776\
7602695467748703571686012599937600301043118344985861703657795168138688654531591\
7210824563137787215364511886295595809736820466730901668975087263232185412915803\
7784852769605684784259773785981708759333301541739710553778855481634971965608818\
2514127471432905162131415575784522395881658616462256411304744965964879057874194\
796052629956800265516134750355832647041)*x1*x5 + 
1/45907040861601412181502852167046769064102073561384240499445912119359085387129\
1611854626131589393967299880386447596554391554588884423804194843969827189074361\
2396544283980554563525266520561856030299357627146949740003094864263907549425792\
0444500194054037628916583731932754844885123513159399471812131604455059983327263\
9346836817713275655220042127661566681965180064073151919614600483374518908806944\
3904243415287886851144005341852615481132815995565543529615684456851027197533238\
9436017048037283107065258647064002026672257945131769873717086182022486929906391\
6458365608349030620294805185042416132594192606490111624196824949885903388219971\
6182816045645710634797377560053575956987701049652319531425110980126685856571669\
3193962724314027717447988257377692840260886564563976512120902293099084811290824\
7031522092879497900443282884813690522148693885459402292909204973925307480056634\
7212964300582702683774800491511316958397848135415268417140254381548775159606901\
0677723520340145378465139833078491344364284482037271132417774361588612442008661\
8010245203643180797983815406411980266701751537613044571513165497283077742882929\
2039148259026413315413055881343130385535892435532690166818069526686267456698188\
8559272320345185710499076917793303308235067728942684968721953828445306273505441\
3610966584623981530753864982930928296557704679688621533441435764144715786346906\
8091832953838404783496181337516800247501141491144762647797819707736667577251629\
7338339857307445997460833529434412885269147852016936866961957246230258662463232\
8263322133902493055660929963560265751545856408676445505702909571335252469281396\
7895607938582996190772438698550830222989687728246646994487610997730984863700948\
5663289270422071555009338418340212881953297451218557082846443161736462568212031\
6636823278317551217104604017519496818956995709675411503692987700435837772029931\
7165660245347248282925473549694467256035468706770434025169130781418393166563276\
3455506982833228438384183735151875788990069013326436163708806537410652448653169\
03408453628482864440917968750000000000*(-29628060055555523857084133180257508565\
0477619946660923614562328978170527620064197490255533668372493969720627337279860\
4527405991968179504894344757913210650328555643335587497050333959142727500826809\
2848040924014981101225530083937427324533634690349301595146521551223273153961736\
5201639271060137177352685558279740730118978601092399538380633078857087543336075\
8721006908998795353937083158698056303017470909744257633786625210271838162120619\
8871067305730655353163861166170684727945848413599127403593928695447689391421305\
7579961516262297374986282930142382280540963173157996777111535046329245202186946\
6705823329420554872378361665775980123999836381354272025653501334985806435598381\
3042198579474631794372376809781935059268178757260388765118030388367279031173161\
8471083189148348258713840417292160273914189827925153421212725661261615393717198\
9019454418476397312458110032076646252529964615608593916070040811594251819228669\
7816890739914123103554886198645578531817224772476219991748961328299432949683480\
8072173067022258244307387026168089850612446065534208409818799216568290430551946\
0136051266358304270942949093485090793616503825052132329769195114974241423524519\
7203211254474564910535204032373837715428468915778127319544136445590067195092320\
1031400696210323507483085520527796557115875468293268406382755446052317828903167\
1663565700917102864372015161830530370694223188885044859051135744828814734561494\
1620041183908681645937762350832290367633965079833119571172778700378799143092623\
1239701785036497139301157140457223714806455463789549027171745629810576605616688\
1155816259075712746489106037999537545501419492513451990820797497208201263668175\
7727784241193765895525593695389467234009298365208073856038621124303238509363411\
5831481918595475673516189908654099308660461881544271872953318864631433936913720\
8583671616424421941459671401607467570528202289121907988846677747206637764414672\
5096202825198445104978797675655307638737897380145155800794413950741203211489935\
5828016358486032142280585539701190332031250000000*r - 
4002189155081080299132465625555630646876996029465910314346965858689312155056724\
6103847579724565741551817299957988842857752793843700978519216759208976768749049\
6805889202137815195748179594099219015485450748581637884721342281696710875261391\
0854949298556141759468453157692526987364648378809906448109161116953586714785053\
8534737335167913660387572208164319038202567722249437087224026457108074857966671\
4818280686147849961518802903291348004634424847216720281278575458335823955680131\
2133581125092743717460868614525565075573088507136140595347075851611609400076375\
3497798116923555723564853366377703335329461731849499588045664436347694864355284\
6639211451968085185736907313550352439735412509141574576623779365511246832812310\
8272177451366695507229157388663669969713555163186065753900811611640114647010917\
7083259609358679325859405009525791707750364802995584352887139021562031239158443\
6812480659320819004684293957009581163169740372911543027425395996880302014202961\
4258497170710142481758558568457738088953770996608476535807298560556548631378123\
7831092185716880012438615456893005944829693713461889757550866357174957002762546\
6723201361719004954882691177875237147816475437970112195867947772715481432353536\
3873431861836458386480487990400152159405245730809296602073846612883685942002489\
0171155919559593225107514485795507079661590338081629016664846019767368139951352\
5732305915072040258383445818052686610974985110864545755114274677533852967076097\
7012668414079206682593237628230291052980145587274103175275541109592115658169815\
3424224987076510749372458820293969228217169346009621264938564967204222730524320\
6109924199610123460830538641220443611045800674720059633998764288126910018389604\
8123793183342031543711610741676116955895261831665217480433416284495436283007888\
3336150703041355026136378106890684028184711228784865288995135890068386793460976\
9895555404810091683893099542143926441578085845205826904983372474520993906434741\
2112601298944434805791706973734955512121378650262013551963446394731897032123616\
68938473668060558936813605178596109303)*x4*x5 + 
1/57383801077001765226878565208808461330127591951730300624307390149198856733911\
4514818282664486742459124850483059495692989443236105529755243554962283986342951\
5495680354975693204406583150702320037874197033933687175003868580329884436782240\
0555625242567547036145729664915943556106404391449249339765164505568824979159079\
9183546022141594569025052659576958352456475080091439899518250604218148636008680\
4880304269109858563930006677315769351416019994456929412019605571063783996916548\
6795021310046603883831573308830002533340322431414712342146357727528108662382989\
5572957010436288275368506481303020165742740758112639530246031187357379235274964\
5228520057057138293496721950066969946234626312065399414281388725158357320714586\
6492453405392534646809985321722116050326108205704970640151127866373856014113530\
8789402616099372375554103606017113152685867356824252866136506217406634350070793\
4016205375728378354718500614389146197997310169269085521425317976935968949508626\
3347154400425181723081424791348114180455355602546588915522217951985765552510827\
2512806504553975997479769258014975333377189422016305714391456871603847178603661\
5048935323783016644266319851678912981919865544415862708522586908357834320872736\
0699090400431482138123846147241629135293834661178356210902442285556632841881801\
7013708230779976913442331228663660370697130849610776916801794705180894732933633\
5114791192298005979370226671896000309376426863930953309747274634670834471564537\
1672924821634307496826041911793016106586434815021171083702446557787823328079041\
0329152667378116319576162454450332189432320510845556882128636964169065586601745\
9869509923228745238465548373188537778737109660308308743109513747163731079626185\
7079111588027589443761673022925266102441621814023196353558053952170578210265039\
5796029097896939021380755021899371023696244637094264379616234625544797215037414\
6457075306684060353656841937118084070044335883463042531461413476772991458204095\
4319383728541535547980229668939844736237586266658045204636008171763315560816461\
29260567035603580551147460937500000000*(561412456443395737033389504443571251722\
4781220194922273970486538188571268010069090255423334638258036417034087546626308\
1645262505073677380273513152951640585067173406639899774602251009477852503719825\
7512216402417739334016012039464836960377413350041898281971189914035440633483113\
6617298994375275644418937212827223325561947351164951038038184271939092170147955\
5953432962482025440216143659146175057917871458740396574555362982464223716669875\
3541950514399086216163947078799005624104007200666385850833245375672214271664620\
4166600701249294764429589137742935218213219317333261772822443144236699161660446\
8746573695770293329165832609792162976497437243646234830695912668573550081673945\
5941886006745792876351848971354986508649253801872197087001527326069002990605451\
1302460671876626489676597300770621090282779947996943698731773898113117616279430\
4996842288355500550244165047425926447761295428570471920003240646032161151398542\
9419267088954314262312435897000832604877345894460411882797101244097801193157429\
2787290884592875229104353338300332341744822580473398033849004173124629376050873\
7425159308281771948830966949931382569976438021195318052589184582201838202235508\
8716640289531471116137947455142701426509737429662588530857372003858091871696965\
7419843864757175728921131292360811465555516251699753290915452599025229817798591\
8939993710531885869766540578843413209740385967960067879883236900788092548191859\
0690085506914798842945612872189971434540389313002152246567765099997440897478304\
4213240666185803472417859123019445952639342225714590259046358802495992578457102\
4135739024534428630489229379361772215778516598389466390947002716309331221462718\
8617470238757753527933547459328678864240053754549587724195959714463937479252965\
5060614343471718086186274323682562543374755266360352683727228028855063982202764\
5510632088307681028633423777294988090229813363928723132587830424452509916031609\
7734532743979593988016739008852084732105015484962558898241833333483088772355007\
61884559222011968758415770252050781250000000*r + 
7383577064172965336521533395358805528926018482404279591746177182591297742473991\
1156938109946092699115287371750941501959160042510769435963900814713818690122968\
7916403878483260703223363968969511650834575549878107100771697874723614755040336\
1517612363541315608265771417752702894651037075744215133159523914846229498666389\
6929979753647527142056023971631406706638229435018665216310151159232656537987884\
4982490187756078953535928153889466777656307700198601254076680944678755833559891\
1967069840597167070739051870617439608230618782008855412299660654964133036574441\
7691599103430186872312411501481065398334963408530844466523083224936198761624476\
3486116845656298786348867119858037385887488741708810598365473074992930460717420\
0305273547591893176153985201502974985561144202223582592892920844652679901451094\
3202942213064277863710411599717012093680588775804468409244038051921447132557402\
4373220151404244243537331609540944210795760046830817334097774989812021385279876\
3547561973183694234995193148426830623104312377220039768703619533407689210642902\
1259908110159916196254093554895776755353969156123752970309715187472073487943617\
0136242855701941441757615530714139205395858343306484735830980793032799213553688\
2476296513496277326405154962138782457813987312003632285200098134889393683122522\
7680757234456755763746605347535743248071466983417500974129913265590119792188560\
5472626567604779186320001856963400253408907298581491890988112586974665520527430\
0102360100580623258710538104924852261951803500888446012082271300560063521627752\
3558517442917540522415272022557498912443591209645548315501930473557747812343547\
1263536602587220826128661772664464692317009234941751417062785296856718817721854\
1165581304236698167300069675215108393107147127662018383493334230893501656629398\
6706350789466094396352437484955296495050773597511918243331089452262841315731904\
0866903386943229779068247068519644278693635678491834036935462865834320268706734\
0604913219621917833058104660851048050603739161331933812605458751331071276134638\
4932570533795257468394101564181087)*x5^2 + 
1/49186115208858655908753055893264395425823650244340257677977762985027591486209\
8155558527998131493536392728985479567736848094202376168361637332824814845436815\
6139154589979165603777071272030560032463597457657446150003315925997043802956205\
7619107350772183173839196855642237333805489478385070862655855290487564267850639\
9300182304692795344878616565351678587819835782935519913872786232186984545150297\
5611689373522735911940005723413516586928017138105939496016804775197529140214184\
5824303980039946186141348550425716457148847798355467721839735195024093139185419\
6205391723231104236030148412545445856350920649810833883068026732020610773092826\
7338731477477547108711475957200259953915393981770342355098333192992877703469645\
6993531490336458268694273132904670900279521319175689120129538171177590869240169\
3248059385228033464760660233728954130873600591563645313831291043491400871489251\
4871033179195752875473000526619268169711980145087787589793129694516544813864536\
8583275200364441476926935535441240726104590516468504784733329673130656187866423\
3582405575331979426411230792584264571466162361728262040906963032803297581660281\
2899087420385442837942559872867639698788456180927882321590788778592429417890916\
6313506057512698975534725269064253544537572566724305323630664816191399578755830\
0297464197811408782950569624568851746311826442523523071544395461583624056800257\
2955535307684005125174480004482285979465508740512245694069092544003572404198174\
7148221275686549282993750210108299519931229841446718071744954192389562852639178\
0282130857752671131065282103814570448084846152153334470395974540716341931372925\
1316722791338924490113327177018746667488951137407121779808154640426055211108159\
1782095646880790951795719733935942373521390126305596874478331959003352751655748\
2110882083911662018326361447342318020311066831795083753956772536181254755746355\
4106064548586337445991578803244072060038002185825465026966925837233992678460653\
2273757481607030469697339716234152631060788228564038746830864147225699052128395\
393662003162316404724121093750000000000*(-1389157472942299383815449702206873664\
5180216912003758502552968672786054610657472828789161646127571331503927878446116\
9521367419906935110508661002236008655378473344484166049982140821617422731557639\
3150510982717098867018515443191862819203053717619309831234988426849915035103637\
4895332222920318770801559251207441741709398947219357398742695938726472895859526\
3182031039425023082759523232861118700379501115960515976874109376849006628583668\
1250816273938492919115555752713678156867034807245412538692470562807576424847098\
2387547067678533112551280384813948251406532132498580588925506411688123220437184\
0755244482784051046808323001115286008679303575439176441091498139995154744577152\
1168008403672515525916927383331123362222698653983629583281590247940779856721744\
5664966268471320756108183071277677992703223282334929320235662032118140387959342\
2293537602760120425896796374854277685168726606618644210965633090705827302361073\
4094057168022227190582761973146175228464203587402942899278780593955347893994700\
8207232986399684319963930838490539772276740307514898072865954621429382297452919\
4959988380246186697033506274956496559487709156932725332134650295237283372310892\
9449055267488557880269154503931616423859887033085318306891732160271250848298290\
2299516623189833774546550503480094240548011143713117956224233107839013672614133\
4459508292115943061873636176643891604053557270258083140037400653091018032377356\
1850339235428785745839994928647678764965800566065275110018102294109689225595736\
3171477792244462761348803203504839772919701596445479699103362029636732728065714\
4031191539819010197608855557450129850090755028492918501373899074697278872338971\
7423645695740945318212953857870825385918689095262441935737835630099653103371492\
0031987406616174125141815398637221958163487399138257431411900604038364988279877\
1499676990917126549184772495682486309752227436239641486251749802211530672100401\
7932706583990754288382893747646295812603717613115905703620986584862022506159021\
51667471496620439978675095745617048129785156250000000*r - 
1876338910449095621628606102094082189182661834253999123789676996492856464387949\
2389651704867838649054479614596943535691066131838081021863727938086753249881871\
5031879718093977052768370344725767498885629234887370309075541597991824197407661\
9632993100390863092999503810895435693019536963507423435073762304941634468758111\
7411764786950780604809626034404307797737996692811493159258183787108555661098715\
1530909745274399506722410319804674371376726234116563014961055540360757794827413\
5971487028667822397444616665891447636166969608410092542713154801014885138573509\
7078360612493087920116671810760561621417522894023038119778398009079957227144335\
9443663945201780922677410670433891582418681407010578022448136331737989017959489\
6149062394326043282450013274096680532562257385521569962584391776330911985151778\
0389294311383825557410753545551102044939958457602365749820190876394919274092841\
8501949001893273832705080054899164507269307916469207958042334591584516051784603\
3061079927166445492093582775965668577353136121155361240212246922905101523714764\
9445920043659493267938352132960652486497632874727696323558858522986912650809939\
8093878246411359075160548004735445794514770580132876003094633639969398226052184\
1155483187973727236157949499253976807958591377414956408822781637932450484860473\
0256032738558257879359476045877237337845187767851223388746665945684547674886052\
5321370855492192099556213067876066666798468779006282564003208485184459424331384\
5704317764560464135259427192650483129193403731403471735950762242768257638530214\
6797644038902064016949431549076257136985651784332552768395525047726961244644556\
2189363883643473326681387393212574779353802136065544980329992670010485348160546\
0148156975492632684250690532970988677954205493506312842845791748577349970182111\
0278750874950654939995041083972121616726229085430679861880879707014078079748858\
8688789057691421997666235107418822830222853822563893456057420564590206103084087\
3615818003220363835911501380662895756880848490899345431166689955529512371274851\
97159859583023723683911198737766472739123)*x2*x6 + 
1/32481396836038735034082206721967053583091089783998283372249466122188032113534\
7838576386413860420259881990839467639071503458435531431936930314129594709250727\
2922083219797562191173537632473011342192941717320955004719170894526349681197494\
3710731269377856812912677168820345409116832674405235475338772361642731120278724\
4820875106872600699448143014854882086296117969863079188406556945783857718495479\
5215266567420674658828305666405152463065671694975620421897889945885160752971631\
3280200741535813519149947155941510867928484395140403212535674185393269054179050\
6928088873831861287944437630926237829665702315912814828441149728692856170910357\
2770860409654983939715125632113379214849788478527584574121540787825485275876181\
1222143437014642252911312446257801537920438607002813569896864830022937366479357\
1012869405339267382389115248688931973218415484994860112907456349475453405700449\
0952569080600968880029339970408950678111685001473067276278481873737340914816203\
5856879849297272673442315919631008026672842793894295612559746010557980501421222\
9724230096917344904233831655480174717005956276613003234561202002794630478454902\
7386189805914915081660181048120139423728225779858035495390143533032736408041171\
3603258717225367247994629894665073095449340374251899742020250350315075193518000\
9630400885347156743457923336979430398507809914874024669887808323687298905434132\
1763089354130946780775600002960000175118732187130728288536193189436321398998794\
6229957446208098583109080327430009116935717819823304387001384844030843393252287\
3771218490968745086552544785537923880810747458969183140827530357076829577321743\
0114816937676648248188046248974644025700250751117910609307271932356828912995954\
1742893351713729873827362088448263831570729328692375294466822991794666911470777\
1205299489375625861158917936924172277563912058732602479028057335214036159455140\
3654948286802298313390665247425330605685473141582854263091366118928108372568355\
9048707770872567291309563963550855511077879018863044455454344248167914468386676\
20336170020152970123291015625000000000*(-28830177821985445572235677965339616567\
8297526495656358458497659949573734728929737444846849152670277069670805733105926\
6673058205207461624350162616179430129936556645227154902479944929632046547807597\
7452999167549447575466445633927005421651006632047254792596179115700998960692912\
8678177930846917297291383915545837272786250115682382719531010907109499501990541\
7834158035699424621189349246475421510003771080049635643014359573523511708331525\
1062388491946775510189165607525004158846585763337001517799562763321006575581482\
4339299819336387109877157663294843102338859497458678222423604295784555240350556\
5378328822934453923121351191477095696757269787015837721937282146018980658206993\
7685856841534865073656121657883755057844628829834692032524008462424091041424458\
8791460428271077203382330348575146136340699794743341810090521725933404026861562\
3110863890211050416892825876034853092690864181434891787763066754042415438609722\
9785075659220025772520763835142486395045771413046584921355341474878975438501497\
3572778742074215365716925468863653884107365764679000153869117288861863625294283\
0467082481059125225762398363265887883319907566126125065448674939617083525069696\
9575493143932546975022141172436103954957423331447779582363398963695961426215651\
7063142532625672023407661431688263166543422905894076350235965701183386311353801\
6712351473744179830122350224747000374433836112077826497385447954848798022531590\
7510797050927525811293303425987390260473852616381618102843702079999738958611332\
6798425223447948873434557361240592866254252667037831794074927337456096077708874\
8818871865723685713406178301589095590415919760583897119327128842390949975720731\
6234987290330267091485639939354952560316148210962963959019059899068183276550409\
1665516372099200101169095585642686092585446119567391728805411460140029067949602\
2444601396320971344590068824379854711895379016986740861881993612229391906663915\
1722813936849542493525456351428931417841543334143318810574701193105965006506816\
0874523424165881029735561160848808300781250000000*r - 
3895883894623558248604704409977406081408914949512909224163013481031847318664140\
7233969094259925315623769690104889716315431675378021838073430122857555686672850\
6138394917410223355375837181533954154250188284045037674470461124078422341845038\
5900534042570505692963354279089913570514468642868737296500621992372433193870444\
0712375535564911104490667375372091122035306790003151736253855593957139938874149\
2404070999510442845453401917621071111569765033505078144080010288107602090859630\
4609708851866502601684282266470842238986256959915281627001844549943674531795382\
1407339699158374992528043781170811599022253009531039205469386668849499422211271\
2391506294738750082468962494563766288382355716021992336441409502731653375311312\
7698632082427000796021313100560623541499574476615652906462094798758556594029633\
0867453825133213732351293885968890812912141137533729600692722350802524238764462\
5390386780329451078040900387102193107530261129154810234650573173253326739250369\
2979725124918931367695497678635981649093158867530296557926450977712194929778130\
3069074789709565294187005725702003114175118327533318539030529138483201907179581\
1575134319622986185165218106240075349284131961137627226164701910214291076807210\
5508094120328694291531477589521268892631092091396680740608076753959474108261672\
9852338215491312367648293341936685912149799365220877977260474719737449766802702\
2679834032910905839621745702793849200410566761399659250485180081321543613016305\
5388539014209019712937479470346370373966323923920335226880443824700199910485679\
4769255834871227375363066681812967571075817814194161548176328827647790912374360\
0332035866261156890395262361654541433483999618446616361458504134592728490931199\
2196136807625010213385432624052240554365604975217813537691523796400022392261107\
5314324837302879333255515679445309051780496665850824178984415067213438627753614\
2436106389059138624943697366837893775332248904055108736959147943909553910189361\
6069972608857655879701534462972446595064885158829409837958810491487402318998494\
17120124856768892858459267586489145119)*x3*x6 + 
1/17215140323100529568063569562642538399038277585519090187292217044759657020173\
4354445484799346022737737455144917848707896832970831658926573066488685195902885\
4648704106492707961321974945210696011362259110180106152501160574098965331034672\
0166687572770264110843718899474783066831921317434774801929549351670647493747723\
9755063806642478370707515797873087505736942524027431969855475181265444590802604\
1464091280732957569179002003194730805424805998337078823605881671319135199074964\
6038506393013981165149471992649000760002096729424413702643907318258432598714896\
8671887103130886482610551944390906049722822227433791859073809356207213770582489\
3568556017117141488049016585020090983870387893619619824284416617547507196214375\
9947736021617760394042995596516634815097832461711491192045338359912156804234059\
2636820784829811712666231081805133945805760207047275859840951865221990305021238\
0204861612718513506415550184316743859399193050780725656427595393080790684852587\
9004146320127554516924427437404434254136606680763976674656665385595729665753248\
1753841951366192799243930777404492600013156826604891714317437061481154153581098\
4514680597134904993279895955503673894575959663324758812556776072507350296261820\
8209727120129444641437153844172488740588150398353506863270732685666989852564540\
5104112469233993074032699368599098111209139254883233075040538411554268419880090\
0534437357689401793811068001568800092812928059179285992924182390401250341469361\
1501877446490292249047812573537904831975930444506351325110733967336346998423712\
3098745800213434895872848736335099656829696153253667064638591089250719675980523\
7960852976968623571539664511956561333621132898092492622932854124149119323887855\
7123733476408276833128501906877579830732486544206958906067416185651173463079511\
8738808729369081706414226506569811307108873391128279313884870387663439164511224\
3937122592005218106097052581135425221013300765038912759438424043031897437461228\
6295815118562460664394068900681953420871275879997413561390802451528994668244938\
387781701106810741653442382812500000000*(-3319528766690770726262662895500286352\
5103970543109978362543105806567810102922827051355393078691647898332600712051580\
8750301866641726702684789340089580861548774441802409369115149123826941048882421\
5983875279251354370965228407080954921280739077325505033212559301176758954237383\
3964478316977102195707272180466347851821341884751025590832992401710126986223261\
8577064757100112297296934160106051095283266834089485392634192496254277080975956\
6220518630279769134474518863551378225358622479124047737732666538554479101759520\
0627399693591745499380103270473437179515411257008611393325689789647639197956227\
5035321706704228271231871681341765532432889838774136165150500860478049098415622\
0476100074027349839925967731746291683011188501442737811563855231487973724838534\
9908962246856058465523092718592900554286612255054706919187320761446975433991898\
1063436913239408085051618687719336562918745298161028573579991946627455650745299\
4539829967932624825456601452910467168048537245625231561607511001827602907079147\
6455626760979036297798762901426275308325994273139232640197450590145982595949045\
1706528506875899236647718391664043369354089372203306810407817445825817554600357\
8137384488737757682356265564063630774075127066987997240354560838527012945195794\
4167775493655256720827069869670632857049087178546453824806785161184468143985620\
6500887715553902915651653523742875679069806509391843606199368316610372490546767\
3644757737201096360007367574125349473041453492951782039566355803714795736829195\
3130652202134736858454593746821520100173568632704182131817677613410210192972136\
1040046371436740164064628062326142310928066698766212350742077724659829994907522\
8888255786581555144481586677804178286263128204595920521978661120251477750849153\
1169266155910154497351138456800072724932621404993889329628563032047204161670445\
4851178466460239842317473709408122364929453776835326997045595164338052410974093\
3996608570808339459478514996642252459618409459277126477876023640298535302661817\
09596446592491038737913448688988266894531250000000*r - 
4483669759780361406099753723945311232443041711765228050269621765091584979452076\
0543350189290233428867691090390899927073858310349286487641524830093551579696721\
9653051529260909862117808223380656286713649850158453356935773430713343422797901\
1850618364598092887310233228835556801310835312223430579124347865415908073988770\
5226400925646618269656294159884261733656898487330306996385701905710737025515530\
4887642266455356220403072815663194499478169347865847043936725077767975589026284\
0794827352800013567018677399994431178016427952523514448742456850800745446331756\
5675420936745319324518300833701676320598687699158024912732003171900109107586258\
6427108425770484279787626195729781205559462912391484786929266384160679099005844\
4209469311327121548949889040711547096581962858870936784408463962513025377620169\
4577829683940576863578973238268473804939332576114705555000922391944897811872037\
4638379004317883598838181253979097955795764633903030304377166319484406068115241\
7975083753009425699805958285922642934555045149477053757533999877571062539068113\
2262026975717292312852788663067481264914443072808616957227556511526789684157203\
5345631836785630342018936846450429310907205128935675213045126213147470298867107\
9121634589054931737245362599612800206557840581134493428057341741873903398683827\
7902113803925402802585001295780422350523563098516073737884446784954497764847365\
3334328917004127652185462365103118789380070243511819335673776982760313591170562\
1350175259353414717970670856934180979421151145716692386091302555253506323932124\
8248525230188202599916751438002432300667418390432087269877842978629589487485873\
1451622018410195492679976717524405317549490798534857726811605350571493853038694\
6090912305161390708226946465078854773503195229694000422455375524414174889291625\
4215610983355598425748024793904654659949158954534360261347505001298869199760609\
6230980520255355296588570422005900866342565409486249605440381944115084526099742\
0060874857758942272074287207844536266051644958023519462231770458751867832081258\
16765884610062666766376459350073179431)*x6^2 + 
1/34430280646201059136127139125285076798076555171038180374584434089519314040346\
8708890969598692045475474910289835697415793665941663317853146132977370391805770\
9297408212985415922643949890421392022724518220360212305002321148197930662069344\
0333375145540528221687437798949566133663842634869549603859098703341294987495447\
9510127613284956741415031595746175011473885048054863939710950362530889181605208\
2928182561465915138358004006389461610849611996674157647211763342638270398149929\
2077012786027962330298943985298001520004193458848827405287814636516865197429793\
7343774206261772965221103888781812099445644454867583718147618712414427541164978\
7137112034234282976098033170040181967740775787239239648568833235095014392428751\
9895472043235520788085991193033269630195664923422982384090676719824313608468118\
5273641569659623425332462163610267891611520414094551719681903730443980610042476\
0409723225437027012831100368633487718798386101561451312855190786161581369705175\
8008292640255109033848854874808868508273213361527953349313330771191459331506496\
3507683902732385598487861554808985200026313653209783428634874122962308307162196\
9029361194269809986559791911007347789151919326649517625113552145014700592523641\
6419454240258889282874307688344977481176300796707013726541465371333979705129081\
0208224938467986148065398737198196222418278509766466150081076823108536839760180\
1068874715378803587622136003137600185625856118358571985848364780802500682938722\
3003754892980584498095625147075809663951860889012702650221467934672693996847424\
6197491600426869791745697472670199313659392306507334129277182178501439351961047\
5921705953937247143079329023913122667242265796184985245865708248298238647775711\
4247466952816553666257003813755159661464973088413917812134832371302346926159023\
7477617458738163412828453013139622614217746782256558627769740775326878329022448\
7874245184010436212194105162270850442026601530077825518876848086063794874922457\
2591630237124921328788137801363906841742551759994827122781604903057989336489876\
7755634022136214833068847656250000000000*(-380641089888129023320398952623983587\
1179354848405394053512294112975363191162242827948539153628558314772909610708135\
1112584516460982471317959440141463505811100289622332183659444237332459703016146\
8837150505767904276284369930063040646929450017212137271848112647068430648523104\
3096293902908288799428850683530809759021317500887523387402366486839967434238361\
2656609847979285474463572141598206802927844376136274572896694617111694088285412\
0810736807678218699047774655282058251423171744503967567631169157293488950644398\
9622502443888519974428374388921245173245261177641502642700908791150523805885283\
1658126288469594058125281111621773411704992393051619024237299308901293859153924\
6531112525779284119196009612087331526882819989564810582362597961856029734653428\
2751177468210466014040139004206083325693819116235795215421047546797194520174072\
7632698497930879399682226800657057038341651942927847227073861494564371278012857\
1755821616285913952000217311063057915734440253706339634866718707411572578333034\
5921010084984759198941613487883111584007567666385308056909022240554138404376892\
5044007571960838323119634812754277513942880303014948837320814893956055778606379\
9736268546070295270719470803273362213672931196462454910760142497901225264671481\
8870118341420396155236519900196766014481770600429005113968955631884678940563690\
7381558560362015534211672869842631075915045586999047014299174971221268132144322\
9067372057971819966590487883090667306306923692567595933748705042992096901097951\
1138011686735402704183875987015633487491394726787348956565541859133911213782222\
5120048582285587133319428896347265155919146146037885517747128542928347518140853\
8284251045948550960633551850877115196756205792724982557964549931989713911772156\
3072777225271938841770244107572382529741785246816313404188700200667073283041976\
2940088305496922446693363837918477091694764447370840891153228642200989483428386\
3022978812755906786632687419150130669143877885225385072551831412517522148616327\
003843301382806087967176871209754195907910156250000000*r - 
5141725336757235693066846154402295504440666872405193131799438801293367752334678\
3502916003190474449273278581484648774210590787877274467262401532535173827766746\
3537291283947160347262431078257784980235029544973597534402043175404038933321523\
4715514014745668532885718269045456667102506523894182101661205604575117271887161\
4264448916468989972466607214278385255241291957975735328014520830194094051927354\
7696034519351463708948159943691668197099538520231265405132796717560640194889451\
9624950908005766648784483455654495700082647473455879360038284133881494370458812\
0368359939644570227330889076014510726303898789899915007010544161233858506959386\
0196127655562336151805750830974269564202377401232847524230017532869520819334998\
0416423625519588736207937696372715387301140627433447300084882579257977381889800\
8164378597322119576198245516834488693936080748030490291312769674519159989015773\
2620306462808262075589209251063767807521028401895352583012205035439279861679838\
2175351964187348582696476715456582704209617756693415509691144197539109027940190\
4392389723423911655775134753156986843394352327503520068563619353521119803651956\
6070767026596846105021410614381197226184868616136554081696913585940787937620662\
7603024219979166758706727002892212475586108727656626308398770690957499113477117\
3912121464944980995975988800926026812024356152415984860188690262220146795539501\
2609788668156886127127048275372748519316059657299611599591390274920523538199772\
2661289458483626095005623266989261830874563345294670668815593292374785292726472\
4351947133485770127757249177829452058538291142823097626419014137412588767265190\
1236589119888580289779893420295701532488711443243902149994625286413863548864103\
7987255442245144847370655011043211453729123796049589616747041608910537045337517\
2019542574359445612925460426855010948983105508086790428867905670737131555834438\
3762595426782544102844762366991682265901771637691273392598574827828579431797319\
3216485508538708981250361946881415074507078232951979587218694730719839652864003\
58630490641081055232039854778880532291219)*x2*x7 + 
1/57383801077001765226878565208808461330127591951730300624307390149198856733911\
4514818282664486742459124850483059495692989443236105529755243554962283986342951\
5495680354975693204406583150702320037874197033933687175003868580329884436782240\
0555625242567547036145729664915943556106404391449249339765164505568824979159079\
9183546022141594569025052659576958352456475080091439899518250604218148636008680\
4880304269109858563930006677315769351416019994456929412019605571063783996916548\
6795021310046603883831573308830002533340322431414712342146357727528108662382989\
5572957010436288275368506481303020165742740758112639530246031187357379235274964\
5228520057057138293496721950066969946234626312065399414281388725158357320714586\
6492453405392534646809985321722116050326108205704970640151127866373856014113530\
8789402616099372375554103606017113152685867356824252866136506217406634350070793\
4016205375728378354718500614389146197997310169269085521425317976935968949508626\
3347154400425181723081424791348114180455355602546588915522217951985765552510827\
2512806504553975997479769258014975333377189422016305714391456871603847178603661\
5048935323783016644266319851678912981919865544415862708522586908357834320872736\
0699090400431482138123846147241629135293834661178356210902442285556632841881801\
7013708230779976913442331228663660370697130849610776916801794705180894732933633\
5114791192298005979370226671896000309376426863930953309747274634670834471564537\
1672924821634307496826041911793016106586434815021171083702446557787823328079041\
0329152667378116319576162454450332189432320510845556882128636964169065586601745\
9869509923228745238465548373188537778737109660308308743109513747163731079626185\
7079111588027589443761673022925266102441621814023196353558053952170578210265039\
5796029097896939021380755021899371023696244637094264379616234625544797215037414\
6457075306684060353656841937118084070044335883463042531461413476772991458204095\
4319383728541535547980229668939844736237586266658045204636008171763315560816461\
292605670356035805511474609375000000000*(28785310383255589153696163147230751768\
3413474033035587477219451730080565697245201450229361770581609342391334639855116\
4541121931084353084160126487698507790946428462163802920454121409749840805520679\
3782903547479867634126620400442820385152220791202741561576215104789587944393232\
9451887353233048045962865190889249132865364273648765199472674714538542545176931\
8840193289625878111491429927608905992955659487429039397595745804599356566029524\
2736113532744873072117141626338814421759372105226893465836877742659355949356549\
4198909890899414176406036037505166058476766593457998505931354746698984757674633\
7268958333953879791188490494056048289991787633801342836175219161813325861318547\
1757429921273928937152943570170402484281597271394313999649508583242465718748647\
8800719606302689692188969972265751084408509924079695890811144385970297714488296\
4295315001631651109321012432892191714986375335487386433264250060254648481618225\
9536595696871062233180712079838300146444112705731821223669699710340314545055360\
5214269601494074682901965823760490442105224665663172534643565114093566365925330\
7571105684258622037537769223104398544210841042989712281076216148374016599463293\
3162662791954742171665220293435300214738161530916763082780769688130587296591770\
9138786130575528195871012430694146685426368055750436540783274397828534312280263\
9749068353443660804347804968071676892288322839813584895724459376857598762391324\
4074721499360954628889870764679937411480103541520252513259246583542994679365501\
2380092909131939350737004872474679956917433802330079550286987381764362164232024\
9705294476514996650167547386468897123765511314130106498353272838046704473424656\
5863862820257049644788656215805001867000447085786337637088704374310126790371172\
1729513954749739214347752983405019240313174260732756392379756907333340896613146\
6907762610566178942435773931299370665730870783519319995142306865439250052586411\
0350850053071173153844489647361271449810741321722529296702735736130458046484548\
977166524004505400019182695444822704785156250000000*r + 
3888893620004963593427125831517802539538255477403326287891205462746014499517600\
4911281968177033797787963502538870630809734778181551021347664745532514196323866\
3287927200635341841678710484739464511372679624521309426102402968500046271527415\
5520306891928321286784851865564854364468977980484142326677619476444370444048952\
3429995910286445062051137075638563703850541086703312829026612790468946598892213\
3386152268576486025786678036787832571553883840875798281682271489120849630474736\
1641300645811909984483675044879533278694697081950484839190788046787290353131745\
0737585801814707117688323883020196188553783364573079659041454431413387013282155\
8691636580671733083515924088183873290738735226051618682449042182119317507486455\
1171051365359963366693007700888707877288656612547562566762895536380383288685705\
9715674844488320711602215774772785208274439004868482138522945551547417003325146\
9327280019883448198468622718672947771794616234686653603864467099240529134976154\
4337955846547453061664152918148080910294835264226081847674762531589788641343457\
3342498416615286848526342608062396437100781535070831881545191831366339224769214\
4661157025477336736937310316853529324094785392818653439581458211500897792795241\
9301487834478546232819358929773707498155665762440448804090415547620285643437716\
1159634098573437338988244567250021037748923418109477151460317047423233092006225\
3100949802891087800446629964910190254872220349645771006310621697121735744063035\
1635524243420546711779684747170187185673495704209407166506421374963597405932388\
5197511807682662154428228806514381872916296682487137176821026982495310706778603\
1249164240514858447932607241096147320848694849318512223735477245861022776453979\
9135833772533772494348214280895576916316174590981600662365906741405202042640362\
0070934498130854869999500098328958723696957608019562203885866881569065962822109\
2514595720425667675981420766114958332262910634139188414860951521998031999233541\
4089120707528137500919729296412655298102763723479029536392149111910632657786560\
1475666239395570723198460567517900308019)*x3*x7 + 
1/93054812557300159827370646284554261616423122083886973985363335377079227136072\
6240245863780248771555337595377934317339982880923414372576070629668568626502083\
5938941116176799790929594298436194656012211406378952175681949049183596383971200\
0901013906866292491047129186350178739632007121269052983402969468489986452690399\
8676020576445829030851436745259932463442932562310443080299865844678078869203265\
6562655571529500373940551368620166515809762153173399046518279304427757832837646\
5073007529805303595402551311616220324335657996888722716994093612207743776837280\
3631822179085872878975956456167059728231471499642118157155726249768723084229672\
1992194687119683719183873432541032345245339965511458509645495229986525384942572\
9447221738474380508340516737927755757285580874116168605650477621146793536400320\
3442274512593576825222870712460183490841947065120410053194334406605353000114800\
1107360068748721656300271266576993834590232706922841386095110232869138837041015\
6779169297986781172564472634618563535873549625751225268414407489706646841909449\
5966713250628069185102328526510770810881928792458874131445605737735968397735667\
3052327552080567531242680840560399430140322504458155743550140932472163763577409\
8430957406105106169930561319851290489665677828937874936598555057659404608456975\
7319526860724286886663239830265395195725077053422881486705613035428477945297784\
0726688419942712398978745954425946447637448968536681042833418326493245089023573\
7847986197244822967826013911015701794464488889223520676274237661277551342830877\
3506734055207756193907290466676214361241600828398200349397789671625511762056885\
3842448524154722008322510875440872073627745395094554718555968238643888237231652\
4993153926531226125018929226365296382337765103821399492256303706222559259889253\
3723290429022063277914737873350331389777694006098807102080380473856427916276888\
6146608605433611384308392330461757951423247378588717618586075908280526688979614\
2139541181418706294021994057740288761466356108094127358869202440697268476999666\
9609821681449229278564453125000000000*(-905243840837013300824094132975242778340\
0198624484041048145008749708887321671356978323496461383922220260381705274336844\
3898916296098438282349511405137329982295488366199466911586211239949111842224212\
2810421893873826555192544675281749190001734524958026274506108257030981877712251\
8875559716574525775254232271787193852009375190561726746617785257127587512724656\
0637870069584120920111306875227154030484671237886617627892733895204207488911604\
9336516464927224288924041897032981293058345980378109367863977424055733346693338\
8699477046959924743231997975932461607228674103405754019255235644726017816287991\
5996566284859916647674573617763966960584386804149323052596164906772301731437545\
6764858568494273850922099575137526048133167051275097259814070990911659068679451\
8044246488622660931594774840809363149762110071291972195412582761837075557419565\
9120457990026895421730247896140186342271266375325545210069664375207953853433697\
7043798370327208851865474146338217213270003691630034335917257102587088615763143\
1174784363441650266496902491497480756224726048052447911659736875149414139519267\
7013345643434335985594116119074575490752062691082352100877158076253317331080279\
3645044380767131572197853352964545699768323345221673824459906287510832913519619\
3686803970163326462692201689462761735676933921620086632375640783017876235504871\
2059851839918917143602665808702715334262044084422504247257599418968731109033090\
1081583206176865684508923662317592097009102764992002613894496607867048410221483\
5705033790458998980514333159501707276310663005862309502557522378896092893008586\
5958322898775132096732539415434788490014081059457153500091466766810108684207182\
3648227167302696213337819956880097481024505137977839652060324374721450055139060\
8318032689027077482128933296197019550481198333403822655603673337270141732830377\
2883199301335371337400418618705353068374899072360228362301165912128982189438128\
4954783898830308157942661488952767279678941847189191257319524672287685778416874\
20919325255979516500925643954478613281250000000*r - 
1222889667820822609117571224678455163862678221717024212306588944718625214132551\
7470145375640360571286989429586309894598561320945804673432765855343469961429812\
1595334576359097422717818530130695860652228027865157814694849199323863284400453\
8861747307602456112580041309858232218978167567347582140435946733678106002427675\
1700061738465591402904049101591268848378801308136286433987316819365284997764613\
9461662153449481354158809865954389054207018339579934659154369079817429303490643\
1872937491936418654229329559092277711285057932637189324780135315912058747184397\
3513922412502928879352169857499927243997353335959525755503853133152448900976324\
6760798226235741873068598389472630053417718429007347449223460443497528745517521\
7397408674093087214223904774301032777051404036541934372134555694076233114675043\
4665319545705244050602433235188841993823019859318210627817389607637438024473376\
5746201653112262739464043576441970324671510738042428834702002696660156412927731\
1575480498261692686938841183276548620582053923146905228462262207098425110840152\
0581024062747961357783266467947851034760987527756216422107657503422891519488487\
7791462265457265787349480167779908977298452064466963056702034321159012481484843\
9528836697642216989842796084249900533505086615534821300015635794990223911824975\
7943987058939450222302431600653966782023789785193249652713967308161985021569907\
4857863041186216731874367337438802607233531916512622699285517235842265750582294\
7599862430810142019790460200530573550053009916892032011630411116508388553977847\
8025354269312946390660918889200297420743179635801879281585997016538790300921395\
4520379054312147993405284153158564600777879772026615961280060745515523964173737\
9527137529438967795260191168039653596922367430193037508951322807929732290687851\
0602570281679930216422041805967759883283753544873699857862837189652175311011780\
8762892225783747265193162623692739519235987732850731547808722454479127653170121\
1263537403111310348922865229526933438018425852189468142656945704622887291223773\
85354089520258067556804929067179100047)*x6*x7 + 
1/34430280646201059136127139125285076798076555171038180374584434089519314040346\
8708890969598692045475474910289835697415793665941663317853146132977370391805770\
9297408212985415922643949890421392022724518220360212305002321148197930662069344\
0333375145540528221687437798949566133663842634869549603859098703341294987495447\
9510127613284956741415031595746175011473885048054863939710950362530889181605208\
2928182561465915138358004006389461610849611996674157647211763342638270398149929\
2077012786027962330298943985298001520004193458848827405287814636516865197429793\
7343774206261772965221103888781812099445644454867583718147618712414427541164978\
7137112034234282976098033170040181967740775787239239648568833235095014392428751\
9895472043235520788085991193033269630195664923422982384090676719824313608468118\
5273641569659623425332462163610267891611520414094551719681903730443980610042476\
0409723225437027012831100368633487718798386101561451312855190786161581369705175\
8008292640255109033848854874808868508273213361527953349313330771191459331506496\
3507683902732385598487861554808985200026313653209783428634874122962308307162196\
9029361194269809986559791911007347789151919326649517625113552145014700592523641\
6419454240258889282874307688344977481176300796707013726541465371333979705129081\
0208224938467986148065398737198196222418278509766466150081076823108536839760180\
1068874715378803587622136003137600185625856118358571985848364780802500682938722\
3003754892980584498095625147075809663951860889012702650221467934672693996847424\
6197491600426869791745697472670199313659392306507334129277182178501439351961047\
5921705953937247143079329023913122667242265796184985245865708248298238647775711\
4247466952816553666257003813755159661464973088413917812134832371302346926159023\
7477617458738163412828453013139622614217746782256558627769740775326878329022448\
7874245184010436212194105162270850442026601530077825518876848086063794874922457\
2591630237124921328788137801363906841742551759994827122781604903057989336489876\
775563402213621483306884765625000000000*(12761677259436467895725902117563918956\
9485982121015135337456739523878818912954275447803850822114212643478825771625860\
0140656140466915189165413323390009087787825662670123313142705036046890812372263\
4696130284125129964740479004458215751058638727719122398836719957354003835813085\
9546788423822074913653662235640923924462091324593954939671348651176161110080535\
7068278503408573114137477958590828622148662633845139942809668247008574868930120\
2060258106542478790413745312502476348815477061531817105541963031185322883230208\
4955934198739590456640551021322842172522450956660993380197926869405326915579770\
2058233132932354980455650159376041595523836814169234121381279396493546790512804\
5538167862223411550828057257790860388908882811189396357122261841435099706839852\
1855221251677791942759617619862020640891776404674645666994565172017005265205327\
2296134581868075417537248292284408886830013119284634790615081435571321817252139\
0551637674669677739142288670109280223856721424301604234692134654879690610501691\
7270263317991873016142415247781002335914073153246432272517204974534164846797872\
8505740443206127137124413031237125418631903371132091283990960627871862370898352\
8548288123511571270999842062766954242006709628414586666569268055991858827260625\
4378810042930131258352544638026560786336827795888422030879782354668216008384957\
3558659482708306159270660301758467835134244895926683082642558751503621632212331\
1507958895553063158982158889792144983261200534087803639818848209336577038514351\
2876908022471829314003924486317807387622869107566407362674507893276866715671719\
7802680451494847373136447698154677751109785044967139243216480138698906753176631\
5324338106086079092140638907727219290800118008465113000923041011506602567816621\
5794628419696070731406202196132195448630683407310931660650555798732988971829841\
1447230390496842623562846080659209342436550642120740864880150719828518592455619\
8716981616334332049041740181643782523866038524815094396449960796404036338840928\
04161001241246063164756830906238819238281250000000*r + 
1724577693384097494025793607874146848418666181588802160575425803946025268186011\
5071130379780180465630543671560939195660892814628618530398482781156769427803178\
9855778312613838654900135313779907782492389982193611849542169065066136323384735\
9452871567800330194911101820931610874358972252398102755328581896914918653960123\
8770716493407668352027647471894622891553159298201237410737476983030552233868622\
7818116628626700446346483908960992144388788298477397879088999016113549207350192\
3299139498184986323624040549083479449429297197018272718355094842596524932171128\
8423526771866782314523994907826626692772531350557189288553436386656052318134576\
2407242827104472897566844986512128051699969688404465215045147441231732869209609\
5097889843686301834575302946775363169839635142408204269364134136636161884127711\
9075087217212365029863694828187167210721412514158342876677507466373221383346042\
9376201370019269578982636536638630293931620701849039482013416343582224365993183\
0536739887896922190730901652270581168968187082710282283509471182123225723019991\
7592878344213522398471483586465186957338451556916768073445696430212042237649841\
8252359266845075751342508958963222765646942408428875240134590124617581937207988\
3656834910742601880203634408368833293156935395441422885931308989173612674340014\
2566535890596341128235987614169131075708461603980550549124851955534855405129193\
0034968334908259279897960808702332301238815823268137119428273570122126210810222\
2304004270470594493028482367533661205685132690939357798436075675789852802753127\
3915842354042544302482371382878757162700142909056128893425845127422897215359375\
2972551702832516593978233553505628264826707094567625701785238546895841881157775\
1879508184271017970172144195396478221910596401390592052651873755624372364592695\
7180904859031406844664595708027213832668449408651139416021662200866249432330309\
3233133680675756507107143386309317696500831883619880864504161346336128927567685\
8583666847271437054064817378426645694822428116313314037290643280677954054718935\
579570587759507254186480621823303928943)*x7^2,
x0^2 + 1/3140199044513628506548113410632408112927364009630124904624818277352587\
8992369023633701421189973012610164092060591522379314432705350434477712040017866\
2284990057325103304949642320194164541841080384246527817756144509297384886529486\
9692008115690734006699269719278051865720978640011458474630841862360780514261087\
9105326872413021120467035034187495693085212338964992087306848867040866491862995\
3729829976725282611361594288587595164740458996098678484422386364165116087530889\
1100535218259409612548137686887311989000867127860234359163827836576420792076620\
7273604584286063714308329847823244514381214543539987378890812680410622360800962\
3144965075453500760694748654838178693944309825653410058198974046036259298706549\
7359059397705251284378894631219206135629830753558624445605696098672104267285362\
7803822180600246449314625025619333874656907012288257898674156357189369691487362\
8122452209120523462903293541334516132012939083178443029537860760731942797548089\
9783435471810845387053650757064523797792029246863496307054181154018828836738965\
1251038398966096089251481651382974140902875112557948828286498976559204692685808\
8796495831778746303746340615771497066733044365499528736806870906863225747479672\
6689437385844752967524494276279873849936782113533805244674619846020721344627168\
7140115096361045931123323226990966159518733753857418501665386389867794238701688\
2887792251384858479351041852377281683052725192719240937042348412720281804117720\
7465297047936429772418095269617832051412899195175359170467288930064829092680399\
5077164422235364840123608804953089855447529544867958032884641426000114325063527\
5841206082132541124688931351852788879711215972863519988962901022809875931978594\
0838522462885275164566445724227360574329758019672652050123097638812322312614794\
1714827239396495577208744496403964493113267115871696348653068317445795441994765\
2243756796096917081174232628126365055045420290199410141522183243836391405683173\
5472497611386912565588863811109656522566345443481256661737253103552979305270993\
775504665735322250939941406250000000000*(-7559745945829387229864305201880293258\
0332259723149533042535160514312673013280555061273643193907049583183211328215308\
3468195498548451772743921397972906369826577809886990766220445069701081031977799\
9407298405650796088359175815309829991883457807319579842631713404028533577178546\
4444646718444675662715156539581946023019368092793555464867257919563569625456496\
3551387884657917214359892896362659113706328135062210093476842457263097946854339\
9224941955851519616531338859797845112216698323994912247365968637481340965810236\
9697666296392328136469478438537818241902762481709256872613936078881455067653701\
0249531562778187153248476905893936105197615564049001618761357185964304646243461\
3476082472997763299981309014184407671582766803672685262736075253426128746918923\
5579928127807542626995163477980289481132628354290010820061367724025295844099959\
4517465049467388186074537502419710227272546970733627382746288901127898539798528\
8173773299532735714154812413847231004368922635302717951766787204058509978892261\
0120165962900228894542529667292443975149982897029656429692277534523532265830579\
8675281391917520245676302801785205167229267351916854458273420199847913342937439\
8130384719125236486153211321878229707291256640861901259628540155445871435328542\
5114409212375486102872683497387094719304570123362783406006558939449585615774509\
4711776675553112441345486368667841854001239984324078137596880240205148206725619\
1694880698968320487317084579109967180422283055135371388259638225814159056678901\
8152743274508368660605100744561993071460837809581784319956912970029352144114159\
2739834505342679417136690438909207797755565284904264361098812822684949663160994\
7031542971828767209653421690576860109396986672236137965549843942667348781109570\
3264148429992503489571500253681812706708002192812841329141846778860781808599375\
5368847075222879420187724318970934695381249953385923002873473016642906426382754\
9097341513410050238068618932281821973940756501742348726367759358052479059941992\
5604606262275774927479389100488281250000000*r - 
1021364727935788989515015912802645464153965472789100050692051407456541490456294\
4666997340517453798703050239876285520649155497530316949647277537997476176708410\
6815458892711058937265542252232125183332033897201329798806422319132802346004566\
1836912151808696817436553132391829371697759207732715120161218467773811912450547\
5500922920756810877247581461724630278446448111242480094905685017402084537314423\
4916873776472530163681643837186366478724792684748778515623909660514005583084666\
3028797481721228233354322769387612633938615292239294298901658029396415354532383\
7240594634322356115134709670626061185140040064432710399070279374564710318540409\
0602300923226560468887013708632334012591783723213978721266782955713555392800663\
8864409047656595509500653471067152501003249803174971590088646483186623735247824\
9844057114008905009868580409385774917647152585264648600742715194384228688359084\
3516274520763885265651381928405206739513736615060161126448280646377803724565324\
1739093824843681418630687747742526225992133055419514808324761802781438486302449\
3965141641008031159368754256746692306645249723330343147437372624741510904354030\
9874936614662255108168799626794869152583261406884768647941633295316102933086486\
2841985501600998822208787637334503842882798908474860505155605947034542944093938\
9418943453838736582052177861340010710179884678668814063175429935394669954867497\
8360825048245879746723165157512302756742479393225908272622362489323790106352976\
8899583377441536307582375500973189514677034819126613030813351989290239772480588\
1397041429543952798201212798800381793186597734416171344707141726914091930290275\
2968588721220544261384129134854374093491387297691659455596706168520301165277751\
6369947474154677852613538777207866918509910336720667798991836125141092624188295\
9949592435544987309137227014573965391698091399336361450825663967078944053355870\
6593457059287472807082326951170626101443914698129161787383547244425689952935873\
9637786708193575853048261878226697165813489739980845722101872478320966286091641\
88523150385849555397698523782703)*x1*x5 + 
1/46160925954350339046257267136296399260032250941562836097984828677083042118782\
4647415410891492603285369412153290695378975922160768651386822366988262633558935\
3842679018582759742106854218765063881648423958921015324286671557831983458447251\
9300653789898479264873387362426098386008168439577073375376703473559637992284830\
5024471410470865415002556186688352621382785383683410678345500737430386031982850\
0657861654387015436042237648921684747242650573721009079553227206486704069917786\
7708413321304457623997243486238312746779545445079708269197673385643526324692198\
7389005136600332448763001694361403853790037814469694946402036148703774146023098\
6609166461182212805226121226800981354437105127855524918476733011690986281117817\
3146267193880369751078922330193758512077311779350403732650479932729094832871618\
6054823622804924987876604207957456533080637391110510098450683734464864233340004\
7474071694904678415057617387140590204522723112534206553182759559123956922681650\
1435619427189688666128848499827542829928893395713696462964076783900062787339026\
4464801612511996780275329719871272264154601847775811534955420308982481390530848\
8727147570665071207051841006880975752172843072431061002330889418487951188233472\
9571917868622610065861314145594070697068946937096716911736504603766019380095969\
1916507375187512851436767202544925386181704051974481179931056575308914817845054\
6095357419646460315229946040740875060332972841774522521666988142520530494973986\
6604665517654546000463382131155769618169077779805869147271952987662401872763431\
7006859863149817049432810420875078684309558983083404228962201680578433855486572\
9407348354532927290872235996531754874801093743837754645035305176200085333032628\
0204413544919126752146142200442647442889187985136809535290541137995437474320796\
0419128484984968544097138278048765026603313936325200104266453192997323048798322\
4902624681093261219633457566309167678265931329080376093684394953663542651144571\
4887387614714156298023311950881725278019174472927537620622228795787483608499918\
586309237088817138671875000000000*(-9128392073325612388458673703238283522033968\
1762398657428176745680329913441367920940534415257046404575383774654621921269426\
9085212014959366456224418667983033748707502146433626684800650359775907439181660\
0206915306194911691666201405617538472560434835084856940175921437735603636222212\
1735729326548353878053519356210294307316463468583601214942490348767936940542626\
4407942087677327560812922680507214071125001841233198469412954559256704460807006\
9021205504449760240575263280230123081958865958383259812234644941447580846196116\
4731351901169729553293337671105001031451818518685422288662296344066666371397607\
4153228467193067747445579976922421098270600795113127206782136643621238767943559\
4270166799177946767136842736633349327801454040704674078708734013247702549606920\
3282924716597401560652695390038137614220198013094078249865745561557749949926239\
3303500967885602489665652629696517168817188957211535014311202576649079284539067\
7331617210065830246018034412549067341480564155440515503049005001276320543853143\
4790323677279140469975287391548004147987956555108699823894269715111881695728248\
0130460608162308676238778475026405933055448812333440733617138573601075424255003\
6821034795577809042015822268762069274092465552596899933660573070688199338411248\
3114921996756569851972210379503932536167794568640680138980258576510176789435858\
7385374520494649304267753303771142582650309134008518201841436632419770417008056\
6732297449260777168979183727868538670894188473827747122663327261159596779669857\
4522687236307608502849260932378303768229100014917456649676077117645388153752048\
3953505204794862250075118252136402554611641992426093084604494253062660198423851\
4883771456949773236555178096516855841129699493078776418514781421283216379463226\
7873533342665592585625479101353909297730288214495611057795474966214301792177329\
3411873166840629831151600821567025712730835252814909940463306184720268243444940\
1966016875161712470140669586543204430809091836335351137432078439265116685745994\
4271056681848983357661425781250000000*r - 
1233128011684221382059316338787512792489433876113253884776281383052109122393569\
4358264376436146145536794644924227667660007400536817360215906579887666897163412\
4195532197248214095084845449911286556426038881753537408423248402880611511535814\
8186560494737894564581112939564631433144946987987446987066466175617915493002558\
3179536267612310114227690598484178760920790283846725494681505238007631728915514\
8329420017561877579444085120815620199045667934105589843652308718868676030683322\
5179111572652867686166961684873051800904782436210915221049716963139481121032072\
3484969357635902601838351275236561974134989590817610065832750588521667857371708\
4359536133541917433502552206295185206052626978457146252956080781050122187830415\
4843985033307736540413109581444143833454621281686864617619949905145855551116664\
9951637921409395521849835705814078327670731126680307804341773787984089052231582\
0111702852487331348934629414351803919278093601858240344411134656624779131979523\
4979310300564222851793225827117386906954885115743051039694773021079087404242957\
6420264040507230871114629540288591587389661161350701908232282672469979187730643\
8652708040045577182587365951319840763129979173711065558384445748192060613885564\
4931208892027374285822828785990200801069945903866865468601475172478852736712797\
3974847920826904528009580942382938966128181802187941925624390531919847443742002\
9476182330042898860570512560841784416159518018534594010347388795995841759179375\
2678126451295263335805621706980071524937515233828671318509481085649997497321628\
0563379989223843172620929736526216322156780160018694769915191114026407304289788\
7356035829368440183247554192253175669044418632097041701118531175299191003192696\
8950146531039548205965504914020863107841886530135604867763764229226034678815100\
3775018464100539525701892352508263369245005498360068420440083285875106540648280\
4187050232820528838324470986614357852116700228493360505802285170454129113293506\
3677646062564339749601970160932227020282924978798105959338686681858145718305580\
36145925269610871805064902709631)*x4*x5 + 
1/39236787061197788189318677065851939371027413300328410683287104375520585800965\
0950303099257768712792564000330297091072129533836653353678799011940023238525095\
0766277165795345780790826085950304299401160365082863025643670824157185939680164\
1405555721413707375142379258062183628106943173640512369070197952525692293442105\
9270800698900235602752172758685099728175367576130899076593675626815828127185422\
5559182406228963120635902001583432035156252987662857717620243125513698459430118\
7552151323108788980397656963302565834762613628317752028818022377796997375988368\
9280654366110282581448551440207193275721532142299240704441730726398208024119633\
8617791492004880884442203042780834151271539358677196180705223059937338338950144\
7174327114798314288417083980664694735265715012447843172752907942819730607940875\
8146600079384186239695113576763838053118541782443933583683081174295134598339004\
0352960940668976652798974779069501673844314645654075570205345625255363384279402\
6220276513111235366209521224853411405439559386356641993519465266315053369238172\
4795081370635197263234030261890581424531411570609439804712107262635109181951221\
5418075435065310525994064855848829389346916611566401851981256005714758509998452\
0136130188329218555982117023754960092508604896532209374976028913201116473081573\
8129031268909385923721252122163186578254448444178309002941398089012577595168296\
4181053806699491267945454134629743801283026915508344143416939921142450920727888\
6613965690006364100393874811482404175443716112834988775181160039513041591848916\
9455830883677344492017888857743816881663125135620893594617871428491668777163586\
9996246101352988197241400597051991643580929682262091448280009399770072533077733\
8173751513181257739324220870376250326455809787366288104996959967296121853172676\
6356259212237223262482567536341450272612816845876420088626485214047724591478574\
1167230978929272036688438931362792526526041629718319679631735710614011253472885\
7654279472507032853319815158249466486316298301988406977528894476419361067224930\
79836285152549456787109375000000000*(296818439428650902070986705718259767569189\
7391245983050575111860083678754711130566660239557507194290470675710153265775581\
2508514042715948313325551761846344175321833215295448547794036229050527993657320\
3559414840278140110340841915156600373533353623852915321676785109224245236288758\
5273301714882319204488049078886791891547828732438233051643930544907821471299437\
6646339536745630630814502771474570723789661566693154343769661185202621265050882\
9063943521679182329532801601453684630911069801001972548429109385196285872526711\
4557047309695539348077869054856308542991158498102059108081838365578747025668828\
4144406073687540713317404946132007005959616566041265759844892880303371645701710\
7521827970988494286499000948953369703898000800171244804527227881956334024698470\
6750040371234795050772369120860564595005625326032102430093553676616209001330071\
4135484430210158331566061740175446563073477505208718185138525165568456632915464\
0010165846531657150936648527868251783969019137939170070165506311863979904848438\
9087878261683364581415541112523452501055948873771280167090252410908579453677476\
7228491091894908989549167392022003264455714948236860702770732983748063007138375\
3532014404495396193786450981987460106512508406490552189853099292210991732444469\
4109227716290313776538755906363839267565254463093285199083454389799041313024713\
5126771349348950829130934951609307643886892570675929419486654058976824927200111\
7582363463707172240324287783007369552599505537043172603006471255550146110164230\
2080739113520124392582116659313748156136060863143120354746888868915307686268155\
8469974430977016540831906393714719608719546822439958111173822546281897681661866\
5989346519917960050699384720679629126151011461949788575305047655588006295533078\
4423564821405141832514088353275231083336684592884780144081395179766558465356275\
1631930696675237034996156625743710652693200641062594146293994428349641780334861\
4576350052715100488079858096265196484256433448371029151261087228005396164997026\
78395674892532695186398730468750000000*r + 
3996604075452033541775013537116273935073169201965070660042390630403161611104877\
9474319208206560657111585483187282071664593930592526427659968332506293002718217\
0357355968097085716212543770362438279356399835667602292041384110459436929686823\
8398857869091529650103220932914652314519210559532706495947781394934359830610525\
7104572228604042783507119257957247505621407475465014589910298699139378280373095\
0338354304259714081836467646553111353353036412606412166179484508708722879567091\
5576876699667074506633558769243216695510941894317196503345960526804239605610457\
3875322590502176466466374343882848401696305824162995529188105316201547956140097\
9563961221607859144018081099133439841513081947644919097308668077305951119735774\
7589042139795290924377783935103830741739699238951218202728369285486515327220767\
8611944047916171543481202668721301029877254035214949902420144261527840303759111\
2823612920066550454244748464912166730083755212956720165911888607887217781097081\
2745395663286478561542783677575025247166165015969357444606293276755181484484397\
3844803783688681800115704989558170283475471495577273748024806484978521878926006\
4781766789715762750960407427989801438669980186249966428668764107585099258902909\
8694573705318737450768601336166078902314435793115417512182647999536656156360946\
7652603532392736447686897887082330115528099542341803355455382883448861887558586\
6844261816621712867459285189176617255343661975322730384795432741500401134399014\
1725634903127159245813820614806908322712682527159176885358128701880108110279827\
5253504591630272466322844035703289286871915804298010885849939154789114797853984\
8993030769228925018467153574055879201054454530859753799191663406097750984812291\
0936948749107140366396136300666341619524077840082422796209463301674763208357768\
7889474725941615633673945661644769477629374130294003302522899038173893002447797\
6070426177980553561676972372747849533143477582284387965572659549457336003032073\
8257023954438754389488851797799921267724639611883309503176981265257817819193999\
9871729397424262184637385524921)*x5^2 + 1/1681576588337048065256514731393654544\
4726034271569318864265901875223108200413612155847111047230548252742871298446760\
2341228787137151576628147974295673653612175697592819800533462463975112155898545\
7640156464084153847287496067365402720070345952388060587458934673396774093584061\
7261360131648158172941979653868125760902540177172810010097260807403943647131207\
5157532627528175683003840063926340222323952536388838384133741538657210718515792\
4108423284081878980104196648727911184336609377913847519527731328155570109964346\
9691554993322298064866733341570303995015254885187119012110633509347437451140388\
0656632413960301903598882742089153194128797905349657352037904665844690607177911\
6374010861655506016524168544573573835776307471162062784898075017884885629774368\
5306433906218502608389118351313117688946777711431973607981701219153289878773705\
0803621047400107292749074697914827859573157984040314384713691384633388692928879\
0420562423175244373719553680870021834029695154707704767229980408052493717631661\
6954022724275140079770828420737158244931062646344455794168424315582652453489622\
7747815975474202019474541129332506550523517917518645656165399745636679235545257\
7249976385600793706252573877753647142193720119865214109366684947872446641146821\
7973527085232589275440962800478488463531634101340096116539588053662378422281925\
1906476076418144117742038148247540786412750616591715692482911948034341274734340\
7011535217861775750117109061050394597666569169958143129890016880349063531607519\
0164048357852332220497159791303539363821548107037871886192515052379617592152071\
2767915266097254836230612210715190212965856981975772270922738917168445085356153\
4684149540896334977146885615745371319028778875064850625331685323751587553585419\
5347051728409187855839985984052222788289986696823381595282677824322986062154540\
5492933947037180839922234591881967776531764309899096968801572361668486976822565\
4017841307851291270743875977433394345522470897691678872836570849221067834277984\
9842129423602990369526204179726171667827485012650653783386230468750000000000*(-\
1391579321449088917432752031345596929074414770694176713692440717896122037673446\
3505500370089310880004181884593630327524578948748960719101925726568180031539725\
5350025706636692086999539360447861151347058096866581921458370546575008503909281\
6853417220768227470097797759949529181047381728749301986095851231846438087178634\
8916833870854230620180562432113045709565939672058080448470477788652140077323570\
7357803024978697606578904785493304521615666830129711155150063271459700151074244\
7774973909432257408248634718603849040763599051269240857007719326756108104026494\
2597295076802204115316753594688872141361617453480327797013984375182380488197180\
6701479573800255060027938706729018157984398007696122000177042751997004449312285\
6458453655575097542678459595356301005950320048261414663273068906009052668762148\
1524725233972520244627179447275022009426270353861108262454260948708074472034769\
3092709582431460459249509591182791383178617058527998398297665169236499372542908\
3766876955381487235161252579892279408579064265214558065715499872027022629364952\
6927247382928035736220844122315833440618937344482276992682488802341179905195129\
9824858319197918836177250226017839899028269696286768317096483638047782966265340\
7525743768635164685711808162132690253582752101375403989015365587497396506796335\
5754535844109814660702555741513896659218082342369363070915415233777423366031736\
1743669468365978694974297212915711719121739134905857424222338578181052676244234\
7731246816667442698707536884083077583251911085762223357250591449297947863928961\
8359645940153513756749786407123980916693737371488846227663073942839241243201578\
4313221488800096304668439676137087576091548806033494384921338767768965075987339\
5759051671037715821202406931308621071365828100244747881561078568664201525401070\
1891574209928672058946764854270896233369176163262538447621167623011101526653493\
5216060058323123224248512401028784570440734636518131431121585972003173767214550\
9720415277554082964332279851492593518182098358010984836256355861290435839843750\
000000*r - 18797015929924362661076673844527095227401487318472349555463865084165\
7244415283738717668317505589826459969494666354342883692152896536439863420626282\
1387285006331524477490032960390738287956471021289632562471597785914318592222232\
6033249317481456731609278106268081339631158049894113009095826435411956848815777\
5901690317804717464502610358144179064405010891395878249224462328663794339270352\
6750211269782090939202994545632723483975023055760685960958374944634946874277846\
2340781218706671005365724226692452677526549316569797433084299398035096057993736\
3160129258752337384699792272023212703361704454313313010253008481365582355592249\
2689069049196618506115318637664918055659340529941737388659968126935834298721853\
9745191257967067261515439297117646744537217774976952849415364647528086553811878\
5618048939533685188596746089436436157121758908107102268608833095387035457620346\
3310539311242382339777759496043466037700023025941665420444161758524063797422567\
1976340228370110144062795545531264119119313388815318044941925521459656682739477\
5172283765950046164726708344960017322491587279042770855952324344052003526353623\
2929440055671547562063368405991160115578869522578540172743044349719243334733327\
8336898141978991730617926795088138430136587292026366511373695277844354130547079\
4772736251377650260020210690624039340057154517735176240367976296096798288910598\
5750373721112253007438959607905816124280653880663394429790408747296346532253048\
6234276679678828002754138445172632382843995037673884000132665846863288901994201\
2665573737552765256121401585668230247076561064136796772855937098922701125236266\
4527785109041786078628220767293626722160963815108147542359194002625915219416280\
6084386946664992518611084126631739682321029780930486722274833710443578605263921\
6765548337406902238146310648245505528896008787008600176609877640982315405581085\
1436835222992300124769508584689225406937868907845546383477305761118348047776881\
3732811232242838415612027593151458538379945441842364862623093912665082520045461\
27793280483321401474287561618541940856674621101)*x2*x6 + 
1/34620694465762754284692950352222299445024188206172127073488621507812281589086\
8485561558168619452464027059114968021534231941620576488540116775241196975169201\
5382009263937069806580140664073797911236317969190761493215003668373987593835438\
9475490342423859448655040521819573789506126329682805031532527605169728494213622\
8768353557853149061251917140016264466037089037762558008759125553072789523987137\
5493396240790261577031678236691263560431987930290756809664920404865028052438340\
0781309990978343217997932614678734560084659083809781201898255039232644743519149\
0541753852450249336572251270771052890342528360852271209801527111527830609517323\
9956874845886659603919590920100736015827828845891643688857549758768239710838362\
9859700395410277313309191747645318884057983834512802799487859949546821124653713\
9541117717103693740907453155968092399810478043332882573838012800848648175005003\
5605553771178508811293213040355442653392042334400654914887069669342967692011237\
6076714570392266499596636374870657122446670046785272347223057587925047090504269\
8348601209383997585206497289903454198115951385831858651216565231736861042898136\
6545360677998803405288880755160731814129632304323295751748167063865963391175104\
7178938401466957549395985609195553022801710202822537683802378452824514535071976\
8937380531390634638577575401908694039636278038980860884948292431481686113383790\
9571518064734845236422459530555656295249729631330891891250241106890397871230489\
9953499138240909500347536598366827213626808334854401860453964740746801404572573\
7755144897362362787074607815656309013232169237312553171721651260433825391614929\
7055511265899695468154176997398816156100820307878315983776478882150063999774471\
0153310158689345064109606650331985582166890988852607151467905853496578105740597\
0314346363738726408072853708536573769952485452243900078199839894747992286598741\
8676968510819945914725093174731875758699448496810282070263296215247656988358428\
6165540711035617223517483963161293958514380854695653215466671596840612706374938\
9397319278166128540039062500000000*(-657211250319820892938347339307937787478126\
2037555442225470342966497474657791306870431318370696046116845186710925372933717\
2213304429531074722448209703984866418167644219923295581430319451504935068942551\
0944968128188121709803972206641463841297520869486845596008629671459438868738540\
8871342568025170702749207298126678462468923196816159192509860184265554347557877\
6027115255982310319706817558477699449670769232979425540296623803332026647369961\
3435298466746037812064990712229587720739661889381124139766875439950039345782775\
6813321066944095419395444171957563228942853246945013083369583479016580346119577\
8495513377965148456095800561398692379277305562094060426241545051063730188407518\
4915578701234204878140925675866514210566322577409403348267388323698535531180637\
0963002641927023655992117396535221356241318519771500994925371267339992644096756\
4793941603463589568698421025629880092816615034491672304560704234903650788274870\
3755306032495440215090299723249470329730707563388013399618330224019177219488420\
3103591373847860758360570848986448286144102065488542364592867128580591771867584\
8276065333035249778372626430474522410393715373756592283407668777206273947045361\
9343434677138668355332861848021622976059485709501450845144681690880451588073055\
1601382129116515490102535307142003232901838532349050715898238336517884376984790\
9602206181654334987395536231779971144033767377672558993232476844287892353497319\
6433387886786949307421845695104241514860359339083574464621608029813927066607142\
0556349340725359088620755026745095440159976836491568776771081982122084401811384\
7907625693723211017042711310892993161745864607336419852782543269613570553856907\
6342470265204164983655499140018592462049751463755579510940365153669212706518089\
5846672663500927485167354679549469883496070423635567178586060674892809411478442\
6376271322383720553227254946282766071825349486825508984567436023201569036076702\
3916915851880588178353839090433207184758523487041219413370535729448620031308977\
181528315432035369238341894531250000000*r - 
8881115887842054431503733222799071270964582357759140450888806409224148585947101\
2903221704792342910733880816987626465904124669909316440245537809582905749801731\
5612807963995889648857338944655314834610494035454647835531224936689992394555439\
6474045070238766705263654496548956857136606060498769476441668509869849177233709\
5001745780566064851221722533839830271453262261920636517884684111888997588459061\
3904032011343210329850181100897246979754473501563744215787738165656084367254328\
9944761324214310896741236889062886467319493581947291877823128193239074108326988\
7453459739857140402574052884283078800626856351550506176307969957120941304589016\
3640988784154854442368608278502787490284103365447777370934633416177336542506709\
8674615920423425393466985273756341281914076574156940257990165861975520235614020\
2845567418487058016498668264747968164688013540450157782368670080105317700728919\
7936841601151530852722504700112211955599129309509354706069306306445358523609628\
5068128932399473533003513493396226678666846140804477588198029139723282995028869\
7202886085226739734135860680780977335147410182112083731704633838530244818950947\
2637225953819416135362133779916490329762189526746915908787885682991051212270759\
1926421572550689769452058893083331107207283066134451773528008428609801842427026\
4600910436110966165670034647183011705529198712868791105633231646108477098823508\
1356219686305238545661453754145048485489114649317031552376468269228132998069818\
6433835254941301013065398860680851843200682334289794918607337259463621840794604\
4805052213297825283974637895776262461922098708408202202337867491013414962111317\
1146713460452071511244573193111258306754577952060230739443697320075811830231323\
2684675504760678925158920007132095791101584455130454024533813765691887173917811\
3310046259431500729642057144972767383565674529719445162536536577390504600232783\
7157962114864545411607562818781869651447386250958616634687317956672218269381123\
4362581199717196365717508792564856025167438316214693254685116276792099737068045\
25045496371820639112873480310567)*x3*x6 + 
1/61096061952074884912810063092899268423788847291448358933908554526192569775680\
0348642145499275495824704512608915437006727034942604892775415196486776859438113\
7511045889840591900928494448300211610553626458883213025826780906317699491468321\
2994547598955033792141743764902364362238602212407448966809952361503773857716484\
0942282070118146792171526382692027787451185962945254665512168766231584237438918\
4861109379151981041597568624380163696805823474906922686734409354577750419013765\
0057018301941804994172753705359006388459850852027284794935684606700040136094217\
0863928727014875474838970936312873487351371829407883404160390907295081017748427\
6209499251555888193836852645503010651586187212599519445271502768447110632192784\
0079942814757133577999491313389543790029265934621824020555288796715528049718903\
6708286657084837011448581435019398580825323903809837598980010589857495102892393\
2526654027421220504876315674929309733159288346452290464982652153571749712369388\
3592832686959140400939957602214126852868863245659253074547449242799998394988652\
5162533458130091386733662672331652486704463674570039620260059350822117394730767\
3993859947761979679682491714892054872639029231502657240229003395097524778835818\
1588498220214868791508109993992081711787862568069984971239153024431783671111384\
0640561414941295730380784600834175766131856914165215270088399448490604795439577\
4488261152604463410903292151476469655966063656038703792839164767039137880264161\
9231107080508434511607554085989530253815000767399149155497061272626974560711138\
5584203750683589431183792425186723984809531707395180834577438429452979549668107\
3404706995199406113285174526874697624855857671051981759390955567977383262934512\
7860286871650275410492370469650205735656109463968882842388567842262693865352410\
6720690297071835682901305383363169748972021057148731299544417983884502676382207\
7924978842374520726229296535368432143965426352328172220137818471830827989197099\
8774469189700379810675685531290886878400417983792138523041456246851044200005186\
4252495814361572265625000000000*(-240147047644577193062636613224347769198637905\
0133566198802429674726596718987036496179662622076689660546902511022608421955190\
8301173934854306082093968752892020196139091117360274517893685882195319509384665\
5859356875653859001333473546598921638117535551205977172753503255614350331031165\
1772657570940635019259299060991626292641187642666619958258026646515374631393732\
9958706636287171948000896254998525895866131570710440548528077896499310671296401\
2683704248895054439063103433100283581232073838714340997643148010496902077037009\
0285603103544712206293850915038412755859687254850854670911027286972807003119271\
0765205490061044315415847380117415361137148584442897063628873698562665056716655\
8580146927596219984341637752137500234024190136909238203431659266716270940906458\
4398311744718149524688336968430869831998028947686371714775081684513731437624498\
3948077205828666015156904971263205182445293048715209688043173486251751823874958\
3474507892302447534907677535380809884940001461232311446430793237694237222759525\
6815930768376110881924387268494966093829966670086051890309850673553091884853776\
5327162182056130903091187584018572127837927189509191538380065168913396315661063\
8017548922438841398684669368110095252350539624312229469605406299815454298704021\
9634191185525125099431273633767807291857263253052476394906536479422335771485612\
7907424368065434729936606363413740498651084539426122429481627202769865190236367\
9115049164242987206367096381948123410969440005895593622357378173012358269913821\
1428032866537362661234756759383922739393903399762959397287570976519423552200178\
5752347629655944617895308695759732672277101900281415704206581061575441785963733\
5212961905679455855165055811980902245355057280760683756035347213130415500791480\
1775796325835514128699023563158214920662957170837663399709133757743853969270756\
1687498759784252548854050746690878058266663801946543503173443488052683119959997\
0649900083977255126237778584485540784050078917029386373323422614322467262751462\
718656661557063545019531250000000*r - 32436444685955590873958613155819369531403\
9653099148884249977444580506150639750472353533792123779802291282863564699277774\
3628026655225298138281602765812142101425322561430108414083154147338529239024414\
5464449960895354309483776641008444994029340800606499967417268018391332978937718\
1990429984438060643047740719386719433189659037176194647781300072875603570704680\
9095022800297562726299837947034134489324742953995844541112514300446152577049902\
6101079573262494295155615742650700204656859995010948380520671885779028084332472\
1217328603860110362615635302918742924206881786085677233183099786137764311945225\
1208815085011432207967485478287652265078521884987518893031169963529044683468341\
4511629422206426708704603377652572542416690851458536140902794127413916526123486\
7354649330737896678180686780761590242103540919095403857988186404328547355946917\
3525044886376584679848446828038298948549941897574579473384387856796237803845161\
7226232685753782258545379212963500570027367591312182799007889420849022417386890\
4117714418090845689886767781455272157186160539094544646822826627167939631692858\
2182538542795876263238648337497191240897557690909963881887384400002814272529848\
0739240521799261123272213025376895605517880339019357867237926807168414551465805\
7435866958523067920138199501355761621007004070525057397691233715357982928951223\
0627107542626302701957590318332818821230817361675181075238673384869402468275227\
1567590433666369612729411200190872702045607749504616367541392614588642998986777\
5757832884580265288181268389428530527876611939050471084847994354296839350182777\
5273703058514333390937099208187058792960621517069759773768852877909300850657784\
8034571014773215903481983357952653875733943846738970110615171019400647353598676\
8055076495995063498820898193328373083713111020738227647535364364186420014941193\
5303808732130858222284713299042921521871252700256065126952332945658782944868918\
0442556938334550475273949387437896961763530814469532852898452922741485843937829\
8820714279156850010416022053314953677862420557754975958814220846727)*x6^2 + 
1/10147444929620117635168623379099639492507089646636657935332871821255323914042\
6969905973945974667101525172499214764932447293233617246641068709984488768584076\
3129209611843623908825213642918182146396851818555912851459570040730306708537973\
4846264410710441562536822221912633696924209441458753198897464987722161800028130\
8432103629025923000711768816901318895217767476585577347394916110383403825996229\
9713581656783352531198940172823301388402479220947290789039718049701818567093996\
2297970169769514391482152662923077371059296628013211731590867856326809666203888\
5158789922269900667616004682812205157514189347146355354596999325792640006237836\
3435635730690917470114362855891595039121949834140654184665143894811380604900899\
4958877702103012315969935512240869328085960779081338751574027916246482053777812\
7106879330875220579231494890542371910289278047183775926814589958869431361639397\
5953351967414390513654907270449009053580426201462260923328968696186731909727431\
7125933580977043629192117558151744328992989496471545343151585844736651733423665\
2964245182060826878422594033247564161516744371709337880528993257578045478090833\
1573640198723787204998465048926421393796616365060276341029635173891747890516841\
0380033669395487557581581988902144851510846093930743803873110925827874949934889\
7791990845407599807858944514352548252996840114873700604208982264399804550474559\
4184755294836075327916927793438726845159403512631468312952656876157530410533074\
6538094575001645888032898658142001079856133477457324683236506906770614204788513\
0031680400951037368625316083899262986637015121281265584814966748747845373404375\
9481787784832669361355534637168618528512309400585023650417243810285363586140793\
2286315046512394242928677811304202670635123220870591751292317232921410824096381\
8885239451440661188573077811122788863606762977381832781541332382943377049520320\
8922559735929984147419423861559342894791217662858186124042690269986382220725746\
3186451587717336082755124609892103401633525422928036287291955468039489931178861\
41336970298073135375976562500000000*(-32637037117537747987136127866036865950241\
8162735842326622105520260470489371462590212169382194978134806493887634648299688\
5577346666370791230312045457643734156118877479387813911515603511070971498816429\
7208562050757301198197551630146683713269255251590226836286294472049822451409959\
3381045182382377038462021730314412238815185915889193951897327540434856924119961\
2812941027915557694411347023870785289829499809915457538010904605065917442033557\
2422681542124886526951492003088480414063379822658214027831272534126173335874491\
9104163400942360480430332300430517803327348366304699216735519506405061699747240\
9914067179415570972572668558277907346672335538611937648447889451689789125063418\
2819917692393313687265512219071652392310806536323551351898576570961309552251812\
0858361680924834164547326783185151209404080210220335990693529323717895723624913\
5770966958491147566651124420381630744787087116708178095084691024190203545880094\
9106051297375334273839490202835041973496860678129584114765238720811246028057803\
5766854243881517728305533835693077568547046577218583684445927764459141333924536\
0044978297849998670776790369593103347032608012133359162512293433322586516434116\
2859342329914841725853785174163077379660857479429251137597252425194138975872948\
0710616935919482806338284210688682983982170231255022625257623601773926936782435\
1403736094655113676569862086575188240172002295767485942404770798125121557292181\
7939505291545567484918773441220606461744744252391848865012639917113159355097971\
4263401631976593726921180819862240707179621815703235788742705939972616596535189\
7151191662108990037983892803124009480687507672712175890078137130129966199340257\
4759162410607459602217576348450646446935638011717468230543428443357490441479389\
8000770288014525765947032019770904292641180372023342903498406652267118419841266\
5600600763125786807653182194427062764725953797185165944966253760630326037121877\
4698428992845627338740088367887112487492920199954517780890259921421295032700738\
815867335821917551903121575097656250000000*r - 
4408214837420505893225982367796504901736409041685550840442672271708280553934260\
2074560848006695523666609743443236761904122965473189958011235017858827232380213\
3930779142793239752130147099833929158017698320600951073025318709715323931042915\
7016061518282292244406854994420335757384372202527297302830390215334913930695494\
2438061483220776050609151708424332198612319226229471628427341829169765171700962\
9278297884709226173867685237701064637589215061546287578199403351563218317572876\
7295704595879225350673486981665301652366715836412668439731794608120609271812601\
2556257956984067361280174584070184191085467913679813975064341882221211606078671\
9646346718229627525026902259277401862220436440567292290562964520852025620127990\
4271666165932660157041081943117042376341770157184282443567846231656588601274301\
8184823875089260303558660856424524135719345078897930462681619489334759355980943\
0174113766230753401120439184221370422683777971482375814154243762455998408072544\
6712752542874899040459992998844937652843184422787635870184142026433313275406481\
4333564066062044488867359675113326792340358802485109813413817332328453595625157\
1377860842955245504088323658621340341831426110505878103039893809228570739092935\
0702481249308440240133721135246625579528256864384787207680746034195962462105400\
3993710697860269382227891532227253808275910636714338241464645895629236661283927\
8884149095674552418467591124362352070345578266152509423081546497119941893485148\
2753430411897567176116331146769210620471494097604589180016367386074463823063119\
7063269294243048205946848013759742412522001503201128907430582483897174786081022\
8238082753816225379177552040781497140229480584543420427189053331884245720338022\
3313456104115892122646675349789851796854160587363247641382156624242232572425744\
2512564484561123144438930388460001835318273943954239088956737697795075910797600\
0485783022330562971553374335329037678890040689024239802715607033336917878504019\
2553127801462655696907372613929086353595508653144930133659196692020308784758313\
5159028209454379632091831460549283)*x2*x7 + 
1/46160925954350339046257267136296399260032250941562836097984828677083042118782\
4647415410891492603285369412153290695378975922160768651386822366988262633558935\
3842679018582759742106854218765063881648423958921015324286671557831983458447251\
9300653789898479264873387362426098386008168439577073375376703473559637992284830\
5024471410470865415002556186688352621382785383683410678345500737430386031982850\
0657861654387015436042237648921684747242650573721009079553227206486704069917786\
7708413321304457623997243486238312746779545445079708269197673385643526324692198\
7389005136600332448763001694361403853790037814469694946402036148703774146023098\
6609166461182212805226121226800981354437105127855524918476733011690986281117817\
3146267193880369751078922330193758512077311779350403732650479932729094832871618\
6054823622804924987876604207957456533080637391110510098450683734464864233340004\
7474071694904678415057617387140590204522723112534206553182759559123956922681650\
1435619427189688666128848499827542829928893395713696462964076783900062787339026\
4464801612511996780275329719871272264154601847775811534955420308982481390530848\
8727147570665071207051841006880975752172843072431061002330889418487951188233472\
9571917868622610065861314145594070697068946937096716911736504603766019380095969\
1916507375187512851436767202544925386181704051974481179931056575308914817845054\
6095357419646460315229946040740875060332972841774522521666988142520530494973986\
6604665517654546000463382131155769618169077779805869147271952987662401872763431\
7006859863149817049432810420875078684309558983083404228962201680578433855486572\
9407348354532927290872235996531754874801093743837754645035305176200085333032628\
0204413544919126752146142200442647442889187985136809535290541137995437474320796\
0419128484984968544097138278048765026603313936325200104266453192997323048798322\
4902624681093261219633457566309167678265931329080376093684394953663542651144571\
4887387614714156298023311950881725278019174472927537620622228795787483608499918\
586309237088817138671875000000000*(68898673141284295487222183815739180509626100\
1710695099589867227713625945716700658886064493718582611568913774467913123270090\
6661947075638634993929200308767469324902234379214253700274576371308167405706872\
8033372070692218917095671930912812309557454032944727192649288070341416419104314\
4046197377954475223498069913000602269228773006409023082978089973535129801419730\
3584229462253048748105134478771433788275713526525672466227753362585937387128377\
4967339495598228752410608921530461184596909657911176169837419850239768962688154\
7690533629226986268684683377191422825886925919905099675292104444537862839800523\
1635477336315069240575854302681783173212045598206355874699189910659243324702635\
5707553179301987030940420116521554903210779700756354189804010424343848510855603\
1728177579933770724551752300601484244691892196291068567394061078661690592446239\
6711188238712493423937230875223292687588583720687121526723192565440371782602161\
6020213020870875019145162473362446465724793245792561786128530198101385184406104\
7305891900511542827725046441300669853044083677927498646601913484741571389457747\
4627185677557191406454902194249053769461942061809385877290781702636404371190661\
1126964106447046023839317112179144448278750358985165561250251859062888846496472\
7273747714048144571143237115357458766427439727717412603140318630715885760130698\
0993323222748335266364653393058730160765628848549019185296711643731650910111436\
1062367475665082981840405855794315249107186241202558732519466849411085975948591\
0091853005643274542856986896408468497094045047039271861047832391827465546906044\
5574097286574079821803525518391583937052873655889960502727822921491231468471079\
9946449011988941339322264602700210166957633729305805989595264463563067375367533\
3237653737783133502421659123477252975722897223767382184503524606793133167206830\
2161266135930224422885762076218859594248238158665526763401828187541712829440871\
0871644009344777058117752587221358900483749378859757200317806578951952244198512\
1604335346654104833695410156250000000*r + 
9308368689516658246626792278405492796278848520270233222598980309190429986189755\
1092895597971235906221197462717848135717486694208716763286253771832186734696679\
7155452075780999685603119560434904260237201905759415311216516098462537940654370\
2912123429929997134033846064392432976535814906627346100580989948592293331949360\
9184307230592586943159555536573368191723067128453023770838538271818288759291242\
4627407111132557301352662351014046729111161248713818130806859765774307388700840\
2740507613175377607937187006989468104760624782922591470998522680516117979755979\
5371514174275259142778223581068520072588861795171399434827299761707156324955804\
5546893608569886810082645823570781754000035035186471962099755543041246171302893\
8246646872709485987383577577230958322366000942764296190199871455832482911213535\
0250257624294241446684479086346769518288621450665219507290672871685790846697616\
9862526784565583698382315684275588432209267230306480069568877663984987635958841\
0096418620407076591975544381276843215475962245181074156510830249045503470851435\
8866556698612297380926954022076839691907080656743084875728718573858073748561894\
4650304136907949652951445374864223214605751238507911791517916570241536507191170\
0917087843285346088225850183758665321635851287018132927457141265337329528181083\
1523446576074883348871982933021042322824639967479605410821386853020836250143560\
3160932657151002208340975938014336786937398556661191875188463775543890401483283\
3236339067991495476555160930347105531563386656420093472302229873196607119368375\
8412927721488869904288025516904003057680499851513323285744863712889489102167754\
5248843219267394510350542741081317743921742468404811693336356149916365520510688\
0099907636434275780431167369592388903140568198504634923034604453471369246209493\
0622124051580803130817804561143992311857899788637238330907038091112614733880961\
3442501394269614467487519183508030434423378159310431241804013286329565089152213\
1533411026649503488898788449563004678802254509842625199478175802874149998744836\
20814599972590034219983038789907)*x3*x7 + 
1/21019707354213100815706434142420681805907542839461648580332377344028885250517\
0151948088888090381853159285891230584502926535983921439470785184967869592067015\
2196219910247506668280799688901948731822050195580105192309109370084206753400087\
9324404850757343236683417459676169800771576700164560197716177474567335157201128\
1752214660125126215760092549295589140093946915784410219603754800079907925277904\
9406704860479801671769233215133981447405135529105102348725130245810909888980420\
7617223923093994096641601944626374554337114443741652872581083416676962879993769\
0686064838987651382918866842968139254850820790517450377379498603427611441492660\
9973816870716900473808323058632589723895467513577069382520655210680716967294720\
3843389525784811225937723561070372179606633042382773128260486397939141397111183\
4721392899670099771265239416123484671313504526309250134115936343372393534824466\
4474800503929808921142307917358661610988025703028969055467149442101087527292537\
1189433846309590374755100656171470395771192528405343925099713535525921447806163\
8283079305697427105303944783155668620284684769969342752524343176411665633188154\
3973968983070702067496820458490444315721562470482000992132815717347192058927742\
1501498315176367083561848405583014335272466908856540736594301203500598110579414\
5426266751201456744850670779730278524064883095095522680147177547685309425983015\
9382707396446156036399350429265934179258764419022327219687646386326312993247083\
2114624476789123625211004363294145093987705060447315415275621449739129424204776\
9351337973398577406438154745219901900890959894082621568545288265263393987766207\
3212274697153386534236464605563566951918355186926120418721433607019681714148785\
9735938310632816646066546894844419817744183814660511484819799982480065278485362\
4833710292269941033472804037325776931756866167433796476049902793239852459720664\
7053873738712110019654520856087210282067522301634814114088429844971791742931903\
0886221145985910457135615263347928474812302661779503737961907755224657714584784\
356265813317229232788085937500000000*(-5990486872418190329123796517611270028140\
2666939595807808648045638729219967612932049334288683316880503503217093998365920\
6965972384080480699136071825983114599227503442017847528277354856410170648547037\
4866029385719890022384243548597850215793635972752534209460693408539791850576239\
6080022369723717074507853989643193477565385017990619315812584047067429362109744\
7600749445818252339338544761843985476740544637469520879868064143994262414638286\
7311665262777022798023699981721322611589921544610364624772122952531455906154814\
6927150579296143502300199005167317689168480089140893986812906249564324065871653\
8326261837082815418496140444890720363514509385971809201225601742001640948755713\
2647095926704716411316971132399662808191078554095102979805872905726936326417843\
3867870214084120924302696550067261582172227086805679691074947932127748218408848\
9338616146457351625896312398440143456392574672649862234006905574416285503803357\
2811035632719544833998316343605447286732272922651946205401507612443738501536448\
8722974495754291665218790483660103940115559698894938006694582412253741053429640\
9477118263007571865044919446775351136046917842176224407240112162839427757523720\
9508651647907341197784035660396830257408921846002692189939762116592707036975923\
0759869801005056155505717449410395553007432103337134808496463897464377092563068\
8351419820765386460429463663216119277203356616779207874958768490476209111660657\
9064786722165947053303314052325246204355421171211304696997317870685894540972045\
0960460608147451543727802544235303324554372636373505383540083684437757508603527\
2054316357513213518915649566183633080919898415192033966939075263621065971566018\
1482261590142317960762430289136045620253652289513945238013392850156546310969297\
9370373159009519024915528154622739150624674741697835654273333666411618261939350\
2950940909335490593056425232550182836776041811898935812718520720933827762640892\
5585571087598441108761529767844577161358323952419358367711961663696508858262002\
0838945176096137859514835165722656250000000*r - 
8092429577782275383296505294944434308706419673276647198591425738592859576793562\
6092210850389783370175319619208897325197422057097431717840745395197806452020895\
4288992838891002833051850627258806841602258488781462767859773762767429521695213\
8365746546551465009069128976278615419813260335602042253993520088946214839817370\
6967908075935890603966928855243171633819674193964800090473437762347143148293805\
6334726507047276397451821638999262570356760188226726481647805595607093217805646\
8854934390536545333143752884676588377261983716407864170967245705823254290219607\
5115216386372613368536672399469187170527393818009797973694145352869396315734583\
3061428152835133533362484192085745978546640302422079010615699350159166871501523\
4174417853650388348446194732004372317977152861623947870061911056519187466467602\
4907632352417576166199288621718077206615999806273294896635063663732568362316125\
6502644725845738201985168732521262011096537750516974044987251577327402882325379\
2407293048934300196849127130943642797896295350898558894766506205951584654367160\
7808961585321130357444395189236468839914203358694364670987343765914971908407643\
8461667994354501758333094244318377342489686595676162923060607325775483810780153\
0188613181779225800220760259205656102274529333888142950796708336228514765565624\
6210484261528488202541060984353413638952369395406678309017956110609921963925937\
2159913213590786576493345548319718407177127851682858152702179774849121302291651\
3294394602563537485319520910483510633540693999858092883585776660285176493734500\
2075201320146315665434678044147035327610404339457927758077665903089778733588926\
8372570487740762415001379955389317631599551687821100160502288209845330456392656\
9594006879354868115626084959387727646437037763376363204947903288435196306496093\
9834582011672371440294068851725966494884270070064893387089199466144598200480425\
5102954470373368243644482680261365757704369846637094857759388840033961064418389\
5692278358297000851473765404715411881449984110357300085587107802086329969107769\
7703885866153611895197535332633219)*x6*x7 + 
1/10509853677106550407853217071210340902953771419730824290166188672014442625258\
5075974044444045190926579642945615292251463267991960719735392592483934796033507\
6098109955123753334140399844450974365911025097790052596154554685042103376700043\
9662202425378671618341708729838084900385788350082280098858088737283667578600564\
0876107330062563107880046274647794570046973457892205109801877400039953962638952\
4703352430239900835884616607566990723702567764552551174362565122905454944490210\
3808611961546997048320800972313187277168557221870826436290541708338481439996884\
5343032419493825691459433421484069627425410395258725188689749301713805720746330\
4986908435358450236904161529316294861947733756788534691260327605340358483647360\
1921694762892405612968861780535186089803316521191386564130243198969570698555591\
7360696449835049885632619708061742335656752263154625067057968171686196767412233\
2237400251964904460571153958679330805494012851514484527733574721050543763646268\
5594716923154795187377550328085735197885596264202671962549856767762960723903081\
9141539652848713552651972391577834310142342384984671376262171588205832816594077\
1986984491535351033748410229245222157860781235241000496066407858673596029463871\
0750749157588183541780924202791507167636233454428270368297150601750299055289707\
2713133375600728372425335389865139262032441547547761340073588773842654712991507\
9691353698223078018199675214632967089629382209511163609843823193163156496623541\
6057312238394561812605502181647072546993852530223657707637810724869564712102388\
4675668986699288703219077372609950950445479947041310784272644132631696993883103\
6606137348576693267118232302781783475959177593463060209360716803509840857074392\
9867969155316408323033273447422209908872091907330255742409899991240032639242681\
2416855146134970516736402018662888465878433083716898238024951396619926229860332\
3526936869356055009827260428043605141033761150817407057044214922485895871465951\
5443110572992955228567807631673964237406151330889751868980953877612328857292392\
178132906658614616394042968750000000*(97156613927898767981752768626179754195613\
5950215270935662627906726012472167160053607238567249187290800787897925070130866\
3600271928200760990353249283471135145885302506928982350829178858192655617281910\
3979216816937270912381418702348582862661895316343258766728198060195937514140484\
5156941450209451468436077832420413009352719463650573331205145705483528105388298\
1893067230214521761249115576946410171683678292169555145517822182047061012634490\
1327344087394551665131371811731744197079353045588007782367070866688829887516126\
0513672751383577260663083082837101803186621456435105405938342392531287145416352\
2069714525455793641320748165765175488542481328817528623486214599398475343575834\
5548632409797691514651167028604647179328306737127141164787685233681102472770616\
7608884865849639957357214990972932916815053767129183907473443836667862048044600\
0359705503193371515899607894257436459021183904935317064882216865559406075864965\
9291691644727192406192881770837176216439930055256664337388699188312315888742695\
7471904316254644558891581994104898058103845542348132923177375242339001895304674\
0666158018707985744058105474079381221021396970072247625722151399740232315073064\
6719332699865584688072880474336768924492258057825503275195537950753188905450771\
6572696786390323029320044278298068085275426487396955603347539205615569528654293\
7418542593554148378190331739664447335897612034873309887924370906875410986125248\
7082305318774826053499636347177596904478503327666759073968102389234033686648120\
2684682507794734447852650944067473493608834011201172790415716430423473628600355\
3789916000954738812652910114287339157150730188150746720317511596125814218284603\
7471452901810260854817296416632212026949001235750664226802204971531842689249772\
3624711103331365054322486177035270781815582085518210066425676609032143271182604\
4198310834951364237825025062092503170230886725255954539494705986987321414101770\
4007862860039259027694926757526493962240466536331415076170151450863202165537095\
58987883011946666428523752246093750000000*r + 
1313000801305372834673779510303709767441917648734294647538063422933173634392629\
8693678146374296079986497538900376715389061435275592278921323099073034866242045\
0524803815273203783302451200923547553201552584064053371547000380021751640297225\
5836732368992371651457806371191527209345294627723301590342407085687424688364578\
2929531498282858564166673924394165225198501294326216311911032276437713496661672\
8777433216655166735850273409787306015831676912631553069123606060637725173402344\
9331800069442981453741314698143066042277119102385511435670443970937042786298902\
1235388230837335163732628409241634682623098138425522996495257227866687768659345\
2737842638839196028653027079943182529938175325127126073501984730518311736876870\
8266939574213861235382636247337013008778294220238910708044501157023731310813060\
4551143319291335194139435552892545819455103212774166883749718711244659406659267\
3157282669735714781451505813362753704242887792888684069878359235130676046272226\
9705722688452651468292521099733758889482837525427359954212060018041090047460611\
3773738332369163545640563340994016691682719461870162368535176428444182296270327\
7679813686196582820578318101016967416370372255423348315338621880826330376783019\
7331236939021218372167423207213895576338801107847596899316281765974546120879659\
5383341483749455743730060801041135450129184135015837011489922613454872924278817\
0047731293807952488327080759247051344081083080843048903111540666215483780304321\
0981149240693684542879900931707180228042788678884519033707774687097169127084404\
3712971554124092271899379105559097551491077769877072216532615040409773745636399\
7568841503302953680077342508970462014309986608779455580345767509878469663466981\
3917511001326561974591889330061476475452678017294533609284567033067842292495570\
2679139932142836326067901508987636870492015761488530421308118039742971062905122\
6255830309361513147409370359829553246591103609626431403155155023953770667000113\
2780586615956233923530708931279455657864662309054126701467568372812906107061225\
1598047064264767353837660124736421)*x7^2
];

F:=1/27440869926578696788849599529109014418903701589352884061908527001714748673\
4965307421765770510426864012656770961212175982967325134821932068471966947774151\
7500863426958802768043214121943838739704761538528734923379846317167582980331981\
0419092518873698044674948130309614326997765518036052957224650257875474357781793\
6022047871265668905477951057177515267808653389537486184794457101856659695152686\
4166111087566852323859917755899448021826650907415566746531638333006357740921088\
5809579669083262762165546847357514163413295539632636121514297446296328482150525\
0204902994213148552571640931863711558152510812609013524365593051009950549527866\
1450956956709789390409502835518062471229238488160666058651477493910432766138490\
3157983695629828068330604141004398553021356482856941611278519538594679537082906\
3981837620120519961963220183710208779756009496684625995971843179861098824712679\
4782958973098774903759733010859467333301017057153210346547107334881185564216775\
6417871239504389513242862881047351191733919151217388706247362871083318573422536\
1676429578108917377630536419155733222690664358126448525820202121131868683603685\
9784175349692388023050241631743006318163341450923695451846156358263550492397857\
0046017431837301224072007692445478107546662895386898229395397528994042607497273\
3744981197152947571418246862343418852344128602288470353220941670484602967597730\
6106519562514424967367383493636686371787753434346067466356181438140705149346858\
5591581915032389064919533675797125502357294574739557234188818650642247557010032\
1893003924536026151175972141106780424852668018329108873537609999618813897646522\
4040438069453918472655522500103855034169300545786669944344761122668317272023239\
6130853083416833351785132797860283259133812030735921774891404167517377926133316\
2515640396668364202058583923442545155142326890446686676138093508834637439741826\
4302250030098082950450873755285080281504085674224919615525006655522393837440955\
1206331565622825319814819897311415072603941325934047058198593989953982994134621\
119964122772216796875*(-1554883254427763993365184089497793830901131190790683514\
2591131934459741623596822125317011426522201397679421335053239564825915070865439\
2581468162397032340569984620700366890151303206740572686053408089711565736003684\
9278016043314919446449963314761276519079431490665350229925267892826333999248597\
9716694718693651309808299306036109141447404759556779608439416306309846830264935\
8545945890210013939126944608189297951542449608432863077504334071377839634046018\
4247648726302413192925947127603497623278455013027521934728965493633693666690038\
7567797797210419641355696912371088415090073585320387102290866627637872451374682\
5087026753437956320249898960354390507408255331063462835953624842084780863245738\
7109106230405505490631195048411208729164407557263127841598897992955671324120864\
8940495137398885460012593346251823750330548854432639048481635983226647498872601\
5724802273573890627124678370853918942737890677910282109630438442429685420017518\
6058804058670314199804583635534821855138004481000776624259619840664184328674860\
6800252636855541023402675322935217906087381560997519758595913146288557799867925\
7035838441056719831908401889158310564408757418316506988286450424093645714969671\
8095990934424611261891217329329064872796404549690866700643771893264551343975925\
2656834141808100654354787954273609715054856061506494623484769084057009454635197\
4248630659841171923247339395533801940115219971389115366699220477498966806176460\
7764830017816533850953215159129181076023821346795963887866745209431136833180291\
2685700384630963215017053151241287086568211359870325037099881904696254344275839\
5856396918214455788278777095199371554413378052123097415027796508531193293672647\
0072971479412691485326998131140432845283897712300500292668827983984725836280299\
0799886706755317106656069062081187450308337699651345705750805607228488022291691\
6389614790727550638593552307611228100514273512446974709108682641684211000532998\
5418547800068752373618618310345010319433001544729799361090626113427262092268878\
63161718750000000000*r - 210018632871030980610355277607430295817722523597040917\
7373498436041576962667939377752160801796620558410168066425773800962459978415384\
9627373537114195296191274441638656845079521113946135540267070880021963451361089\
1387593282645877996994276624885261648447547069281276548394027400048725238511619\
8333251133075928480921478260460076828573823849228638477652617529664178526158458\
6603852248431354480332987172078824787787700321785830196132776607347230907811873\
0107061497604672105998466864802539885678927591040321812446120061976871355244503\
7829947785863652029101094741247512387127140259634076414049030642741094310451828\
4181128286148940067290809807670746465996208461772326826447700110311668391411292\
8127527766276804349747856122984742390659883438280531645155937193615062286916133\
7359971846481824900988103169384436987539100879764127181418087786758181497751479\
8624565889553458846005000873874568611727820858000220523047810271421391028041692\
6426840843333922198146857446481660687803907665452591576572988186706010330303532\
2121098428842670210583053171839323328733956231094132960554767932200026007537017\
1298478080306181666516377032656890837491228615105309468174705956920812988564170\
0732201208784695323408587149924216709699046311754484648808151104750414145180958\
6544532140048765623598365833523522828509909289668647808228263721934854693195153\
0909526347742826754372053205162589928571939045045585871549798377277675880698706\
8824730292752820542360224981897622426690191969588309845343380421608307799213908\
5917465542216830433768447307063493781391699141364997185721914128655032295982508\
7466501316707705429042346875473094753572526224918419063029407126456659349023684\
9773589116918646831941241444842118645629410596459245308879871557554917003165503\
1026468406394478248810998774259051695960511690665278300052838598623613546616151\
0166414153292716513262411928283040934649940541045790931452451675340047790658166\
6853406834090881643142023556604710662724163990601742059118911236528398042900808\
973945550602655862115882385442600297918043302387877)*x0^3 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-284676388176048462373874413611755599241376699250612290507\
1285277966707605353878094071319136831838267929037013255813108427037572823900459\
6443369116953723608909796102059409758151998914418098944137234917702951328412503\
9633285230356500101376902603342501756329537181503000703209686783325997646986383\
3296678266045227350546066144501591553263578859776309028676172721191072716495864\
7753014854460908788072640615955043289044511560952216694029649766566175597630832\
9306150462104085521368759792434592457681525683512676751398598026553988684562048\
4617645455628337281990781429680506066416591467284596008277997863720136780310585\
3824460459880725094494409272107506216928600822408375246713888021543664975798856\
5258826080443988722279642805299260987513047980942828015648659810924974842183336\
5456206295548677136674060446398905760538575357587499512134931756105186694868538\
1334414323670012013090066843293236944315901924026641407085879996855986396039116\
7218647416973693678589460823872455288408173887487313443987997891225914340975041\
0526512273231864522067182546298423166073321029338784614696661973189308933285093\
3184324150501112330697438721304423260264381717518258462044471812548547117733099\
7602790353514573338162664571503251749400663569595650686261948597483942406793636\
1993799244746272091863758548118098287125134373498990956689386682542271218473778\
0598784972259043620852890539400404150163294774394581711320476575158527457615564\
8885733346453491976135281849971855110579522764395042904513998041008647919001352\
8776938722905214069315538722076417502953519100931403308690476590645208136771351\
8183504634053901941459582160100797498365107437749828091891723992974605673667759\
1966054923170784160953985533462384676383891201501049047218473293203431052597983\
8720827461604012374437317260592526642514825802158588625508553706829155796551851\
4844761568995246267216809143987223660217850916744949517316620318228002276675018\
7316430361969970055276154730029632522207233361473253128463426015620203817123770\
329687500000000000*r - 38449902470279110343727221817312852994080653974337854209\
3048429031816052143626633695264589637322586186264158103327403507446900512553688\
5031745838906491117624452269332552477153621859220552121779141658229151032986519\
4434672850162140614552098532663424855106051734771957413270751308864565510012512\
9790654006451048367238203651304069381937733605649451111979329809001250805056474\
0652320015315389224773908969468482419027866215025432759818059292137720421098330\
1636367437918598375686329446316548834433116655244941276942710614619868914574303\
1853457836418990065846244655433007629154935929832315517298453928329431430521039\
8865417330900379707625505831540626704668926487205247470433602296239394826020991\
2274436234487256955734341118904378868150333163651866820923494584865271323415413\
8881753433079789962409992105507554585015591732774050372592633250793990535343720\
2042439649506452986618266485838629386654456556758530221439300416221262129624051\
1553946224403249586664214804289042968216404331492952915663223177025400502031046\
6018945981526667419821735929039424461652908912541953083284863150038062069714895\
6460868146866810805308491584036061567185480280806317516780138368693554463768410\
1585558382627741706450304356241678327668532383174112478473195023618953944196050\
9212546477047615396657130592871200354169540931642036729687698721892441576713349\
6940733438505955934525998098406367241338122124342557629989902251123207074603636\
1493119655103749667405953419798048142799569604345648960542428798503917295436389\
1045642167204288897632553186181291723249533952372672302543427267072528909487776\
6996460575573588379844010467546199664492927230005133406168808103361618962782795\
5813624145274932432251984702797431621067177269183692546218699255684143958251679\
3584638883703680583432606070530372755569699677697539680124042107383945464004094\
7633960926967890068026415442978547052300181813239375982186503588262931343636677\
2647307528981965555253663945330761662919233258704816106081290816606968893201287\
2046007404454129922969541558042051979171708712302)*x0^2*x1 + 
1/47311844700997753084223447463981059342937416533367041486049184485715083919821\
6047278906500880046317263201329243469268936150560577279193221503391289265778879\
4592115446211669040024348179032309835795756084025729965252270978591345399967313\
6366411851203525301634707430369529306492272475953374525259065302541996175506210\
6979088389084319789570788237095289325264464719803766886995003201137405435666235\
5363944080779868723996130861117279011467081750977149192479884493720242967394105\
0999429453901314078529047168127867953957826952820899162581803959187038190560380\
1556886574394056158001606661571651987087607946575042009643191396466464703217491\
5443028809981707602591095720797364188342220966665618364616368811090976100845372\
0661544189358738501041622421376815554062901477485536687102652749447477729148962\
3857965725034417177965833983118585786223270145906889606626172174308318470137031\
5446505342715351309884501481840229829339753712431631977771267036526834856509727\
2191792248947436625625656978191709886067502098946045254073915660894092107820978\
6947548463650651087131757165057280501145445045600906586555381261842557937389617\
9612671883427625948692468522424686488519742971888710079579928040604297237684490\
6926606616036593227599469733582944045970509287755567923099187920763116374609266\
3760684746461330031460107488653193696773452221500609001623569801039599306432087\
3309590542112012702385333856355813427161093700116321303761100242595085080790619\
2382612124808732619885647926078452340163059895788334808308018348702684500055498\
7937800924183019268917484666862801470117272981222195754499999342782582149176558\
6962188713652539061245689834232817533276803080465421284070901152271158660757953\
5953592097988537560573789414281481265193156441244439467938219857548148505717675\
1104132186834831135489523176801991624701535252908062307057773852823171968666259\
0086258789798190432540957388069450869113231422275199181045957797230754208543311\
4364768315216068646241202261060470006795389541460445169989637851694817473484689\
59331512451171875*(-11753153197965521823599920687835807231421973222780004803894\
6689303838551036163983520925368951673568992995591530911157976017804972462792398\
2786919051571931492278048773967336711484187773195950384893024178569161962304354\
6069045051123530814623332755913744545585596246102359642604263486988954814214081\
9312621360583869567432725984685769987116060228556635999572728316097290910004695\
1398150262110983323017330378657501084943213195841010479477025819583493710745763\
9264397921747098128244692172223121565400596060105071985645400249705504867707096\
3164860734133531819235376639456694732693669591049256830734902488518110626186347\
4162693570334832621275971663156125027395891425959431752611185466637009596739092\
3788015247550110265792626350829601255608113999986096387221727036517056463157125\
9630173956464508538904315386072400857535656685746879823234159224225206348390988\
4478417309944863292122999033667531017466108824833010995270196123598237094465161\
8260796222931010979685984853720878376024401517376904870639353891475504357061063\
8148179016168874793479255188163007343778950295782851238570006078623806345117106\
1864093304051570599406400751508109092036852662180169207203174235063109377547372\
2781937521715271117871429872583567446057155957268389056555238153231662071331587\
4376911908946038909899253361199779092767820419085696980247862242320179629214693\
7879628480215037387875635931451570547955098909214755784327084378511483321746018\
4073752850275795413910633476603598272819481043988358038246804761191750371124119\
0801397376159981003798095204576806427580411725165147411686006625326448812054578\
9459450586868617788473735886625845040727084866435595360511425835694739416818531\
8594330154963228896210215132777067567666145368218000344665190876323741940844096\
5204703045903195511131653726622147935781897307733313658812827755470481540325504\
5091043257828740352891176142574273320178670825048267445298924722166768054567767\
9726092868212847810458103537633779522202921076102159923140043691627506908945328\
12500000000000*r - 158735574747841925347359425985552496835943121542375779149855\
2704040135460355188008992494441004480907032853019108515884331208511698604181457\
6514581923424876695644057269566357311548769578722668462826768251178496703736775\
4394762958366610356603424456156126803844105100211050046165810191861101397061989\
4635012414748914450806273675278574914420336560720760468007610097068937569428536\
0377654979105838855063829053710493181874520140231145979019597535370394755020164\
4994557104769322332710807147612239193363861560027875093666090744331473879320361\
8279165437050716242069380606680482312737011316317535805320989223672026896394561\
7592111249042701365854419751325546630528623508653010153845323262416123220704638\
8702659158944636422434260925665786726943840079873039602014901939312170903568470\
1741105783751890440824243846755467390031408360273401317240653036551864660813094\
0506847286009184162184978563573886772436057111651728341418897561330797543479799\
4991164172325967997946533411735739023856601540706700608715116122871672955371831\
5755557323224532706895498130400537595010967002891665461281770320065518331988085\
8636952337199107284875528082619222901657296447102956267653238250175585003556457\
0966276924064161427058766097048037182515552086229325993974417555007400862004560\
5818610203945727782412506201068387187808731644129899108175159703990453922612620\
9661816840196258788991762790570061135357400776473023085426181217159406644694573\
7188726875510749034536221607519249971306625970569291090849724932651213215613550\
5819334258902064168399841922434312261837446588032295348159119778677028618738704\
8703093400814693964962088204950687204798889634257535573998577966260199018816844\
4994307357706353970510218431521414685700956685776909979111421774666793504258092\
8110422703429003362129319387327018557633514107416744404123185441047243241774379\
6601573339181181022085754092949348319656222237025361610156236408340808130646313\
3575309500727481335742609930261224952045056719612353545470399972036365532615418\
8227332488347960366490010269207623217454607)*x0*x1^2 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-490431216049372380332001222518627351083633282132675110547\
4108108962285347670656503896882699476330763537817248088605233024141376196391435\
8047870146038561949131458013220386508310148810013504371946656131151452030816241\
8556842916903540209579391804683642538064798983054477096180811563112407909516019\
7889284817382809623739545600102260493479534944698575544534274399376573601766166\
0957900207476609120452481022677901491182138190272999755729157284925247372751261\
1463825554670391174842605604242547808480199352611502563947720029117102404845024\
7209316957827938914357911989369315939028637378623776010179854998175502208128080\
8148638567041749645005404532838456123488527562593333144412854373559450606964656\
4035187564947856737356033632121454467090645658320299967113697657713121620019918\
9430615958535842381396001926376226582738582335011610980946798742465768782246366\
4600100953152143982389473689546175005885501815414562762253237432158391303565264\
1674884004705595121050915698650253728916508463430020513838339673969394973262331\
0565131684850654963247177011299367280583802950470267275321139758689100612852029\
4272613928555086999383354254175962823317725232815022236246227958766971880005216\
8973577097900588914908876406864046336243576656116495889217001515999499253176971\
3468254867505310152684441642370793086399708458246627402122289470432302284855003\
3759236046650883067714848125642000565549322567969744838273204099196011679343763\
1724074693595981728436793045175444744320026334280475819878965736365577789067557\
2099932733276089685737106851890741220005344456570569956495596251346672430606954\
7881695238912712235421113419699006846855509434671365490109512049191573268800456\
0165154685201568889522336496283667288266510195531919425899097963937881705063484\
9833067872707640242343539354443105320710571831308219340768265597579028907530048\
9683156980012574724193848008068302806887584340880098455817006055821042881175565\
3607577645264258658600669127563458809238866416870330553139270360740261967785124\
316406250000000*r - 66210224144461709085829024188260648876761174955432204336800\
1563741196223360007462052183202347645127620348352506635982248492959493147850839\
8123976321203334515596731690979303800553508256850795707042450875701731422280764\
8012299599904800734537517835460553837545147872694090167729256592753429261217691\
7880204286864722206579254973107270181321920142896897154097532251245230397238142\
6802809232338202499939236265278927045470130767070902255426014755522420933076243\
1844001447853760744844184462466152240090675117943684557802599534508468641836535\
6752126595679764560180769584223902589243444397995424460534567864846716332679446\
1885748674603427165638008248444139842839992490444027607330697437726461766067809\
4236827970347618339803986710417890703247893451255148363817040806048169386357337\
1719234298694489305485724163656653564763533887776335734422109777957915174881321\
7611291397153832977284163609964624103054128840967930603570963531153518470283529\
5384521400021616802170497875261584023907737054131116918181681701176350579402804\
5805355358141026062895996630931917823250410214394322748956275206118504471129207\
6126392625501888393160940048989393103438028799647014872183652807108483857481493\
2290780487838125345529997209560498902468833948239162415874035762783808335970150\
9337050317378048863173707853132493677516580475107988468358372598981270708867396\
2489026849855807282811979981505697723638023490083544039393559650178712573633988\
8765920758207565181563872669977608637187529343244906102824192317464242599801596\
0475786926415937566544606890857599453593045761832263753399743393382172313533856\
0713409433572714420125886650731636684600783952048900198248632770454732960219218\
3273745416920087457854940622562681059323891951195785826808154983746458618821826\
4691830583371159939403850982598606042441491884878091845076420549393216399570451\
8144605008945383695504009415595539009713243606361946017690598724438307151077137\
7186869673685366108358934723789911170564567603564019359222120066578102106456243\
6130850450430419539652327985569496260046196)*x1^3 + 
1/45734783210964494648082665881848357364839502648921473436514211669524581122494\
2179036276284184044773354427951602020293304945541891369886780786611579623586250\
1439044931337946738690203239731232841269230881224872299743861945971633886635069\
8487531456163407791580217182690544996275863393421595374417096459123929636322670\
3413118776114842463251761962525446347755649229143641324095169761099491921144027\
6851812611420539766529593165746703044418179025944577552730555010596234868480968\
2632781805437936942578078929190272355492566054393535857162410493880803584208367\
4838323688580920952734886439519263587518021015022540609321751683250915879776908\
4928261182982317349171392530104118715397480267776764419129156517387943564150526\
3306159383046780551006901673997588368927471428236018797532564324465895138177330\
3062700200866603272033639517014632926682494474376659953071966435164707854465797\
1598288497958172932888351432445555501695095255350577578512224801975940361292736\
3118732507315855404771468412251986223198585362314510412271451805530955704226946\
0715963514862296050894031926222037817773930210747543033670201886447806006143297\
3625582820646705083736052905010530272235751539492419743593930439250820663095007\
6695719728835373453346154075796845911104825644830382325662548323404345828788957\
4968661921579285697078103905698087240214337147450588701569450807671612662884351\
0865937524041612278972489394477286312922390576779110593635730234508582244764265\
2636525053981774865889459661875837262157624565928723648031084403745928350053648\
8339874226710251959953568511300708087780030548514789229349999364689829410870673\
4063449089864121092537500173091723615500909644449907241268537780528786705399355\
1421805694722252975221329767138765223020051226536291485673612528963210222193752\
6067327780607003430973205737575258570544817411144460230155848057729066236377383\
7083383496804917418122925475133802506809457041532692541677759203989729068258534\
3885942704708866358033162185691787673235543223411763664323316589971656891035199\
940204620361328125*(15175650578644590890427925106843022626858262046816789338783\
6654444020408968123829191130570791761965149443329337261493551073211161530740301\
1170323867401869368611978420477621829554808472479609609697130616387694450126504\
1972399383499112069961331730305919976045022716960736910124400304989355982964758\
4550876555079141639727127785424837416360205268902451509687983567888142360673413\
2761316332336465267729561361762278349133656586856997695509198580305122406434046\
2894930261241114325240278433836110708665165630406445852296395675072847637994126\
6603912897213629550917046223197737278046636529016186544978056626822332702236227\
4202266961848847137168444883951393919036167679631047335836767423153866292178031\
1707208288541198583522586959640156236747944693834999270644637272618786430792559\
1887786077321833165099781815159610830743878216172797517732975227164697182131906\
1970916007553824645675767479597384433419875961887179288982219440196787848313420\
1197531301545751193434984347571526062119160848441757184372463157597992449156036\
7799629365931123456522281394579445529232274214220389628576229710396553466426413\
5145502241473543437316400629323578091070644170599346248755453166537170019408111\
3809832533284193634931930476909704966170405807246840958125784811185514553230122\
2057087300788677038607132560331952539371245745400186290159662371659074235483116\
1325782559407365055900011354459637678180473484269782197592763378725811852606949\
7662287852907257911397528172928319467271843489471166915183509886290829385269596\
5944243313544304150772369333438186637929882415333504745773090471443331261346027\
3936022065540387777927262651026293247519136140761937668541409160674221607207917\
6630772968402281487335701818383286442500587303337376936142304177512737579476888\
3427620094596891334420255991331902767357011534593379116605126940105983128810230\
8748831451111398500246925545922310403376426825648188992214515379194802498249751\
2306560818380076514600089076756131290956028537874871348591986143358486170086289\
0625000000000*r + 2049845505579498611116316225096697981198176992021851467236044\
3365404202327062572634707841736503312875908722879414586662724738462306891017273\
4614459535766370430259834462323884210296003694119416021522015568081980108985735\
9636110938819372331179006916036876426092153425561381182660866339393551647286014\
1264221072538308928028900161272103844448181481471911049946008408165935356740491\
5052223882823223771154852731390777980474029455610807964034007642691029473029209\
6505784601326221851633197444656276681348887128978581447274903301793128897479600\
0980402945933904379842434683994091536155988801872516281504951701625800917334567\
8485912548917897170096030376725883464107623319484356655188727524978473759093067\
4679577638404339629656381760225770203747037400255125257600330375733467231099881\
3659798180683373343938344631352150465814839089875529702221693455664247434811382\
9816669903506901289041164521777117074237384237853672689469881931157287332171593\
7865583614994844339573302413802084485209581316079094341491986901670565230363833\
7384232692936043256603475768469905852230865556502295840678144361699179671132989\
9236291518740782595139569650999623210772300862891148740530673233424344503397634\
6120074785046869852988724233395463861138617882350504271780085286180680702809888\
7999720274339068795829272722664836319969348012787468251513149345209528332582869\
9437873385620023855608520135913984963157280804041678915274241126231532177469377\
9866614271243750198855665326272021101205250942517693523805789944691765254472859\
3577685771925875085357644789547500251209415042708163743901448228034438361074097\
8708347603182045383440716342823106309578522942144950729006306342453935629448198\
1011233761602222280098613244604929538947883602125482396131347400129862708221756\
4923100877763117754653447082831233050612803468251786667784808157005034858970732\
2442321666697409977043014397586647782234255062338938161889030570091246439276784\
3237259453921828620214778490987190357797254339075708991149662846145787833607461\
23911387834671734066800621012209340122247)*x0*x3^2 + 
1/91469566421928989296165331763696714729679005297842946873028423339049162244988\
4358072552568368089546708855903204040586609891083782739773561573223159247172500\
2878089862675893477380406479462465682538461762449744599487723891943267773270139\
6975062912326815583160434365381089992551726786843190748834192918247859272645340\
6826237552229684926503523925050892695511298458287282648190339522198983842288055\
3703625222841079533059186331493406088836358051889155105461110021192469736961936\
5265563610875873885156157858380544710985132108787071714324820987761607168416734\
9676647377161841905469772879038527175036042030045081218643503366501831759553816\
9856522365964634698342785060208237430794960535553528838258313034775887128301052\
6612318766093561102013803347995176737854942856472037595065128648931790276354660\
6125400401733206544067279034029265853364988948753319906143932870329415708931594\
3196576995916345865776702864891111003390190510701155157024449603951880722585472\
6237465014631710809542936824503972446397170724629020824542903611061911408453892\
1431927029724592101788063852444075635547860421495086067340403772895612012286594\
7251165641293410167472105810021060544471503078984839487187860878501641326190015\
3391439457670746906692308151593691822209651289660764651325096646808691657577914\
9937323843158571394156207811396174480428674294901177403138901615343225325768702\
1731875048083224557944978788954572625844781153558221187271460469017164489528530\
5273050107963549731778919323751674524315249131857447296062168807491856700107297\
6679748453420503919907137022601416175560061097029578458699998729379658821741346\
8126898179728242185075000346183447231001819288899814482537075561057573410798710\
2843611389444505950442659534277530446040102453072582971347225057926420444387505\
2134655561214006861946411475150517141089634822288920460311696115458132472754767\
4166766993609834836245850950267605013618914083065385083355518407979458136517068\
7771885409417732716066324371383575346471086446823527328646633179943313782070399\
88040924072265625*(654146896821830828263103041009480174639473360563395087987578\
1224192503962260466715564217152660659852421786498801520309467105539260142971181\
1661722879213834979007472297428211204227165817940493961972320778775262907004072\
6088279393235178106185596396332567813694493128143485963091976302857295610512520\
9447487523713332363054571334063473287275400141739872883858103445753415177102561\
8744442926800908073952381587336970303400356869467775508419680828867484721409024\
1323541632248515244700855241822589269322911953009760955112193229606064323677934\
5614278744374180358316292469170716655382058063806238134260324569177868494524360\
7426348005626278405784371900649699322151120347482162552278701977641845978831512\
3207260052356571711495061488248191263458914631420712072011960744857993789597920\
6156772030203486383147983470730854844333764897686413172666680212413180381251339\
3383409236419563368662898803673050422279262516243107691407436589333321392930760\
0057963247696592009037810807776648169868979233832314610886211920646931307392332\
7324764240942592313954672188140415583970604137784309845055749469953441903323769\
8455595611018354792643979839683205479290148695228333664175318045120090629020886\
5679056056200117652013251078216285269470048026449091840988542524013809133132037\
0049773247478947294070697217760409664094163431584673320742301592426662413062282\
0930653270153076349050073374104107657198115023569016311002475550959108543408682\
2814817787256573785286067799033918989945261725654188770300076176764252160316923\
1425155571399611798826646475140503203958730077768839241159570764581152525265985\
5292329072015702701194650965888555816607058594623555374965507839710507747017517\
9492205199070618115049472219678780074624662179324436892430774767675568802915002\
9499831319494141830830389421032341155065383583113751867021649416666384441136866\
8967534918622339163008586105529618984512741562569894468301423703762262240764312\
6842744721440316092881674650076757653057655058504174360600831490674834850410156\
2500000000*r + 8835732856025993293738749758575735668210573775893689707237671100\
6898907148927387044300564632240474537233526437957960974969388069429327946676510\
4701589982237671200454477597942152506993801458909445500858331017803275307519555\
4393945285911388254097052351237077411906012180083165905116782489048202893520832\
3563710200101203154716234943487009417911308786447838286090496086995238973162847\
8192785077797320453921996477920844399868985592332789108961946644900203072945802\
2814261203992310928777043157507367673103024162504967664420150103837424720243910\
9653830588320890132081587027276796307521494642725883219732331009876654718238261\
1446667853095222564228312074279037170214979684954991268068604946937008586850640\
8405043162865116060487252027060267608393706834017244506596903882315672891484588\
9649280973988483100865191959608991392238438095281352401969882580679140933139188\
7706338284929955368558130359249395654674481727546102511437571148295826258801691\
4015923881214377915030749260790687394760494993862937280961480368098426062466280\
3155461916386878439844192630956942089818402820733340028980770894921213824856998\
5476771297415713758856584551976543300301716002369839170380005826193424400331609\
1312750406215201742940707565272900238729303617618745089361498058288933344195524\
9569479634000058704059674438645411432690348109926575983561230606620619017279210\
7806029798519972993671556440812135028053579723086948668099882478539999552238484\
7828854743063371928460881707888486210360730752698022184963406773938772841686220\
1377967963045500000511940863015554104900240851504924118036044570730726056168562\
9968856446298605317996385652982412998424561824304781605024934769550575696005038\
2000458374760740138135327600508808945220162877434316385263497284580227590754088\
6419678325787497516622361773778093864121410068355901951933043189981136659096908\
1473148329047870609398805415119084082319489812746613914936165752768102310692090\
3421483088420209516286155932825202242825615687760646957644736190944903558094523\
315367424702413269473901216847123389)*x1*x3^2 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-127297210784737850231566249476855964191001792594193100266\
1914474754540079902046802602373048708945368457413340894930532417584300470103117\
3888778667981080776202815663999116337064993455145239148783217929226647559993552\
8819455070730668214902210996457553303614287915498731548680547423536352541778455\
3391032680009079251936328737475527894040051193519615109968988344871146485392635\
1181017276502412421187044009808514238647410545668443124732860242396167902405713\
4241689607092004484683287174681099244185611574778945370964540584354305998112831\
9503730017561811336621213401086921509457104750068894953982079535903349372260211\
1443223495662013155627274210448684043592160500210548141411638245558854455747538\
2410621617760901465726927115676202560805757134695602328470840841182780077420932\
4896208560150167480219414204525346911622526490005992328267546065965603323313292\
5311752660273104526843911143501749066074319827725477898253788037010468049899678\
0468549122361204388142891704947791829702145308280284178266434687930120772537010\
0882127703827083126091235295593437181894750683708149846053522786170438472859646\
2433751632047721905272002166521027783589742605047087062878887426567678042247311\
9852351025140197043278724735950855823752723274916946044431698457615222725384873\
8331249112264325422453740258720535186275415336117971221110980676052770230992119\
7712772574790342864336425540339588045723296850344130455265007517007048006560261\
7396936171011815404800269695149032989392430500029662042364759858662307830200204\
0671836305695548603969046525006953069887154353971531869177576832624504701963982\
1032480965945107608488391713985285952847584779556517683279738113141317597477297\
4348304679779680657993812473740129627843698909892905797367853634501517384951695\
4348520672040088654752331582447333346274189826660148832082292296297415397002636\
9702768168603228409474239273906011249668946066519170817225899883731636137113425\
0089427256618252128558100194423100365986873434123565137059725936849025558437130\
85937500000000*r - 171672746016140715675579606645132013118328174953896545004266\
0839865824977385456926585274234557970137976056734832118514433953012261173703360\
7717503729633187808562498798589259111353832683555530972287420109434579942726880\
1093498311734359482701925366722115683888795133512309932103840201398758074691814\
0270522427699183373338556849344414416723988702205755584149306877559406010449719\
0918815076582220977701814974959046830699489572279560847991823382276931766807736\
6472665344922890403369703443466550950050318176868504491341639810487961349864494\
7465836154272041831532312230799454605554486908556435137266748071322723218613270\
7780214928161495018447509792313666333576659624030337963445268470020139472565089\
9438227025015623518832507993988244938669253277006489526021907014224076598599152\
1313416249430210451229618610962458525741826104072625470617631799013559018104304\
2552108297288624928180127074235943200180656794040793436013058552009595161133414\
6873702713017323311143261635144347001877031902607391844804992797068100356201206\
9567902490741284510665238951530968947351270559920868694298883457733387153709019\
6815163939202997603540418667333066692391847743003494355443646307685615918506346\
4931342211762479174003927774623513871357930296294225289982528099159905782952845\
3003300780413964027612846401293525023651465295296075394529873792486208885874007\
7717465858485993100491068975986852811794793876110576063838610677498037558440230\
6020311385250580088280311573999376681586603434373667636848330929584802467280872\
9158814505578322756501744616042030545977438465946012220799132775784470362263528\
1985353988983961093691582326559710697601609562288386595834148462968117328974954\
0802025314504219257548861831614441590980897754434336908415395026947095262522437\
7824597240071225438019843995183588034541020529655657820422615116035746782173509\
9216268283065569988152725919499505191945604913820126398867106498655263152850152\
3903818621774967123452557840962013140321054332980162715598000656680311227535271\
86961886326809134688575720026883772637019)*x2^2*x4 + 
1/45734783210964494648082665881848357364839502648921473436514211669524581122494\
2179036276284184044773354427951602020293304945541891369886780786611579623586250\
1439044931337946738690203239731232841269230881224872299743861945971633886635069\
8487531456163407791580217182690544996275863393421595374417096459123929636322670\
3413118776114842463251761962525446347755649229143641324095169761099491921144027\
6851812611420539766529593165746703044418179025944577552730555010596234868480968\
2632781805437936942578078929190272355492566054393535857162410493880803584208367\
4838323688580920952734886439519263587518021015022540609321751683250915879776908\
4928261182982317349171392530104118715397480267776764419129156517387943564150526\
3306159383046780551006901673997588368927471428236018797532564324465895138177330\
3062700200866603272033639517014632926682494474376659953071966435164707854465797\
1598288497958172932888351432445555501695095255350577578512224801975940361292736\
3118732507315855404771468412251986223198585362314510412271451805530955704226946\
0715963514862296050894031926222037817773930210747543033670201886447806006143297\
3625582820646705083736052905010530272235751539492419743593930439250820663095007\
6695719728835373453346154075796845911104825644830382325662548323404345828788957\
4968661921579285697078103905698087240214337147450588701569450807671612662884351\
0865937524041612278972489394477286312922390576779110593635730234508582244764265\
2636525053981774865889459661875837262157624565928723648031084403745928350053648\
8339874226710251959953568511300708087780030548514789229349999364689829410870673\
4063449089864121092537500173091723615500909644449907241268537780528786705399355\
1421805694722252975221329767138765223020051226536291485673612528963210222193752\
6067327780607003430973205737575258570544817411144460230155848057729066236377383\
7083383496804917418122925475133802506809457041532692541677759203989729068258534\
3885942704708866358033162185691787673235543223411763664323316589971656891035199\
940204620361328125*(-3403515656377961613639501156775930229531545120392272877675\
1171699106360882352816752131285413074253697771054903137666936847670062012479386\
5039438782873493399406861101947176760421193625701866093588526092076033154397969\
4944677291182083293415131525209946547376086393118158712747852823813067324088081\
4270938251511694552353739793190057649300699987471788015672926212470685174737086\
7778955855180426227429738357468393589254034847963833657510891037826473633573863\
7642197971082579235375518979159650995400933800628343810562999713662318374121459\
1816605763278350535806484452873940422425385058638281398255687220988651761669486\
4777680769414231954500169790958610041972559276331896968930169504100790573614056\
2519293298716163675777058145337393792914968143264806892633768201198811742984660\
5592026130105064258468601039160019164630074980358333441665766710001890822527716\
3714614970390689767985937073980364312270628455244669724629095675557862224576165\
3403549895570596808102680454521111346166360439536791027462932622558075948519289\
3236195585614539672511802967376662443559738945931129412947179806183938904265789\
0015219704344577598216420801407068791231627610122592079594572193547847648074326\
9569920377130392972395266449400310322689269795305561484800426326104806204411531\
8405319102348909780054031307071714068222957498828995908048184013985734855976230\
0249868309184329432159312818097857805097434972273410147342664476224804449931945\
3169589059665763801380303204822035840555914969468502488248368997409472843039300\
0676105626764307294906658907101941744744910992971946224941324835164994610940820\
3660883600227648483620174032774580658386496573664467975956851912307364308971364\
7572941452503865463343180107688151251406242129090214723298520881422070737862127\
0958748840445392785940281625827535062190673975766044158902810408974474440906413\
8581666176279754101021060592294901286072707776677251178491574074696372266801088\
0275653644227710006010531326770668345639731503890225028617876357784636844594433\
593750000000*r - 45920634029399819679319685992035380599609366739941149006644803\
6062587291868527743925247136617861025472774596785700445692464565153758577883248\
4005052580873171089441943137376970860988555693574224195523736774143415901439794\
0818454700571453197104227665980555403521629681130809661096850120986183213763654\
1133810462580510771938390883904306420472183833320640128415042169659224691483005\
5367625251091438638019794887003703663023847150383264893129697941543527072866327\
3741115085902507768147231690690207856765538560819417341515614988506097166237944\
1646616186981151204996657176531798075200163829200943155089833858155207022576693\
9213552017980749933648802249850615223471682930270404949992698675949753327305182\
7813733398908320579239699886488950822223353850133405736657656454051221655042055\
1123570142994497833827947363032846383599436733697331207781689901036110279385931\
4672713612284022151520818383074521414215753140799317996013326548376714737237047\
2761263604083029743995119138911945131424355978037867288552800423395802087461455\
6556673903448330514856150453756194799119780150237560483648582967352146297171725\
7706479784346536120204837502901318087608863980506782405603585445014293168107047\
0771532381804057266069598981736258543951949074737552631062558606827834995673200\
4765424228784392793477024116786689369615047929976541477671203791664458522797412\
6547373584392492172214130392290896451170656127836926224193773543134841500807717\
6263252463203313321389196828298707116708509201649689136555806272605695188048973\
2049505651169561292200102367278625950311094469155907757433136296516213307431573\
0244706858911139946068969231415186109150188840424495869475005385787235950827787\
1485394708283129895743585108569637505573734737025384748725398432221289201986062\
4054904016717230615838839461569188255473116287205882661851843803797080282867473\
3361450758083787717049269110151690254906891725051025227369513717373404267283205\
7531204457940037174677226710826941188758394170969562513806214100381659692415671\
07150291648597461636609770799826952569)*x0*x4^2 + 
1/91469566421928989296165331763696714729679005297842946873028423339049162244988\
4358072552568368089546708855903204040586609891083782739773561573223159247172500\
2878089862675893477380406479462465682538461762449744599487723891943267773270139\
6975062912326815583160434365381089992551726786843190748834192918247859272645340\
6826237552229684926503523925050892695511298458287282648190339522198983842288055\
3703625222841079533059186331493406088836358051889155105461110021192469736961936\
5265563610875873885156157858380544710985132108787071714324820987761607168416734\
9676647377161841905469772879038527175036042030045081218643503366501831759553816\
9856522365964634698342785060208237430794960535553528838258313034775887128301052\
6612318766093561102013803347995176737854942856472037595065128648931790276354660\
6125400401733206544067279034029265853364988948753319906143932870329415708931594\
3196576995916345865776702864891111003390190510701155157024449603951880722585472\
6237465014631710809542936824503972446397170724629020824542903611061911408453892\
1431927029724592101788063852444075635547860421495086067340403772895612012286594\
7251165641293410167472105810021060544471503078984839487187860878501641326190015\
3391439457670746906692308151593691822209651289660764651325096646808691657577914\
9937323843158571394156207811396174480428674294901177403138901615343225325768702\
1731875048083224557944978788954572625844781153558221187271460469017164489528530\
5273050107963549731778919323751674524315249131857447296062168807491856700107297\
6679748453420503919907137022601416175560061097029578458699998729379658821741346\
8126898179728242185075000346183447231001819288899814482537075561057573410798710\
2843611389444505950442659534277530446040102453072582971347225057926420444387505\
2134655561214006861946411475150517141089634822288920460311696115458132472754767\
4166766993609834836245850950267605013618914083065385083355518407979458136517068\
7771885409417732716066324371383575346471086446823527328646633179943313782070399\
88040924072265625*(130736554385664180419723414020119404328501296712865900247830\
2636252911526020918874143475751618318496100707555786882211152611217266213306480\
2001999668869645427088622314906425644188173391736647497213680113252772324280308\
3524416957084264718383268874201008038075777272712921233411302478401765623219614\
4908652593854569121011645046678581844703938516342532972217805195201518391185639\
7308077389302327649828256428953128819660086642353343726708058508259738856215014\
2434655149639751490741805487481530963076254190607668048935301080380146973127690\
8954145838246820114553300399215121232642938241453092546250186335181910797206912\
0076196923231160104620275215178977331838333782638125499556435216240043818914445\
5697891376737354486610667600779959427147255698932558567056818174057111974727139\
1454253037703952847922053464204476345455623776174532771354560505221234450532125\
1416051866221511982702286165239962312298992716706391203573915584804822108400609\
7543858893499004677044814796338934359647999608413709744502383355235330746203823\
5521333604100393371114750274795801500366080914690734168361361899978839769879772\
0556447749316700835702334107298356436834040123279910218962717127118045067053174\
3919870460654996442522942052868888414324866075687678651621671221594399895704418\
6057260535140560572094852141350328015768007167783171933314294561421834766179542\
1280099917133913857152779921071325041268663220071683436067489145318283065286110\
9831547512880364223671749721647568445655743757876222492043497370646422719759738\
8267901572185659213375942779003445071680536800409330085877761685997723122293412\
4746256763831377736541678053308487842471209705394916303838785262665106961975092\
4187880721996617723234147841801954264664536068839495920152503972666124433956699\
3225418713529585453095131451943332928548670222526543357028717854997306826667615\
5979040796502889225132811699699133991211260283068234791237700462994977555405290\
5820806458204268947497708559907653852358287290528570009777830695867985140625000\
00000000*r + 176689934869792556308745870754467597644497081777099632884412736018\
9287355873363287672632468628172379918276524427035066331981688183109823467653771\
3866830738609711320001308906206144156431094414834605630224891403057164148535962\
2420189679555505218833229930369770109174770882782818280245423797606825733389534\
4052650090084996582186168382350838433483383686681087015995863397887258783543080\
0891005184326694964910387540468047771859594651917675213144151227846614760761788\
3874332574049361461498006712216917133138773046152905003347448930565706022274484\
8682575424501475353564181897946523496932705234787899527717600136201849077516722\
2743555597365327852937016590159487559179421778857868752448476221998845554188012\
9579744867795958697448370625255205646162660104031845440535669901207056650534131\
3885838294632137360984258836494963232547152760843491885684116695570637999670886\
8645218109560754192433831051224631197679688651940252373905600888322870340543238\
2152564681729785765273375681022705739369345095085919402193959288944110061664471\
9665514262729640381695922372525152489900028945352877279585784537943390001992558\
3475535137201136413551937970946148609827502437553323297525534346872238580067861\
1213529284338116690698389872090921778942352462010955355363324153172689086104159\
8950655034534512856156078793969444294285722047623692844401784234428200013382956\
5974090306275597745729223043884794062232384912713177819103199540941232986161012\
0636076137635642548052523385616188454216851001374587737433884731377311049431411\
2590544002653882565657644414539799736736638124408605828137318554211348571032116\
1675372606139609677991402332685885298854312262904086108182725936914613871836907\
1243752615527432618372243769221834287258977728732376617738957504869137261120231\
2858028557434244182252169233050402775736739453824248314571849242464332990945766\
6113192858015689900360231811555172529632118866545962065781240381173785567104198\
8667145412879460711107089867330853340132201059076595291999429465526452731603956\
09686667935610124585638417768368)*x1*x4^2 + 
1/45734783210964494648082665881848357364839502648921473436514211669524581122494\
2179036276284184044773354427951602020293304945541891369886780786611579623586250\
1439044931337946738690203239731232841269230881224872299743861945971633886635069\
8487531456163407791580217182690544996275863393421595374417096459123929636322670\
3413118776114842463251761962525446347755649229143641324095169761099491921144027\
6851812611420539766529593165746703044418179025944577552730555010596234868480968\
2632781805437936942578078929190272355492566054393535857162410493880803584208367\
4838323688580920952734886439519263587518021015022540609321751683250915879776908\
4928261182982317349171392530104118715397480267776764419129156517387943564150526\
3306159383046780551006901673997588368927471428236018797532564324465895138177330\
3062700200866603272033639517014632926682494474376659953071966435164707854465797\
1598288497958172932888351432445555501695095255350577578512224801975940361292736\
3118732507315855404771468412251986223198585362314510412271451805530955704226946\
0715963514862296050894031926222037817773930210747543033670201886447806006143297\
3625582820646705083736052905010530272235751539492419743593930439250820663095007\
6695719728835373453346154075796845911104825644830382325662548323404345828788957\
4968661921579285697078103905698087240214337147450588701569450807671612662884351\
0865937524041612278972489394477286312922390576779110593635730234508582244764265\
2636525053981774865889459661875837262157624565928723648031084403745928350053648\
8339874226710251959953568511300708087780030548514789229349999364689829410870673\
4063449089864121092537500173091723615500909644449907241268537780528786705399355\
1421805694722252975221329767138765223020051226536291485673612528963210222193752\
6067327780607003430973205737575258570544817411144460230155848057729066236377383\
7083383496804917418122925475133802506809457041532692541677759203989729068258534\
3885942704708866358033162185691787673235543223411763664323316589971656891035199\
940204620361328125*(-2430349359094285320894894144156388780379122646725808508808\
8676983325666058810478642014534796718399841895680662975361057360053027463309308\
8758697448794988489713805450749074230162277548784786191708003384651481150633652\
0325726099730324012600297115729693501078933007921071247794558957005600525696424\
6655112297521359276950875731068454847694257615994727143218355025502515436091108\
7225647155578162757153227911105365174325665969265625179744483308378902324945169\
1994323478898280588353936713659367012306567688883491574520734227115027832703978\
9848762983327642817055974651480879685562620470853281255751659073935507981720918\
8570214598303506573484273003862929669372732061267159486020099522963688296246560\
3025513588747651454438540038214525481860866510293024135329944141186376920508728\
8456739467583983713852194026397698061012479787142104012309130328696216795035409\
9774954584847640521046735013166547125737487388870607199655552256487609940820333\
2461826516169975793697484752192270942480085768831547822144744966236264795927734\
3587097463545884534474308547064122216214181556207960881589289904483375195489826\
8743378069434590040415805614069630318045904664258703521815502582697639632477803\
1039073387944768160318947809978045389596875616792805900399300286509756043328341\
4037378876298064529296682727499435057401318767353325498145610660057970918271165\
7668292928295772885941488948372117054678095354425867816712766184076663794368181\
3490444076352994608960340473591956331573310844373581536023749392300951636861365\
2843918873772483704604854279628028334336402276775437196548586184951804927541336\
9558941030010721757561232670083939006869361718280606706789232196219309153952495\
6594884650928042760948135310109086278269472331210276599473850323310775083046499\
4863584888212766761660566416223186409981906487245155459143153901899615176051332\
6625643040637534789809841255636205513146029160245723939986468890239207301099506\
3213969015524562321039345908458641187397020971450423706644071702379106242974606\
835937500000000*r - 32826095645099028543837048050366384750556562703959314956011\
2074811386090096999784760026808604359362158564009610243283708531797918728606759\
3689263788989028540523706950759035112955583902925619783468093445674613298935414\
2612433614290730413088235920944590555927497654190914689192378608480413138702217\
5345526073044054697093525675717926570682395464071913215242196061024023230123423\
1002803786200412994449776415722930076168113408689568492044801861283872323299624\
3094003194511580306951566745241184935035142583080834661107279735395787287641241\
5517843887023422762589603385449220209245700563055246568208621894172856142828676\
3475824735207563505059764093890618420430855107111426207665012477042015618702645\
9408417399846989635343738001103673833437341892887072620265309592237424528168434\
0681819273737582690120506806322859530012280025543936886246073463511878966034510\
1300964460424570760878358811041762115156278971084856704898423953357173592708364\
6872854875993784756240044183654373128770325899355746456029281252842682765319256\
9723163642584819266668828305582765907701530623447677232582404029016493409262200\
8053442060775183490161022599725888029168185096153491767590868405721359644007452\
4830785058901363503622869093040536654741808174062608015833522650466169047512494\
2583459570332429463272680154223184373306862787947283347329364629127405455556802\
2172227539081068681970850451068223831443413470838989064543459513249909292843830\
0419682288733756513177045183772345627692176913971736657894747561094604653321873\
3920165825019269296375046701922829958583582519843208520174953710665151814168912\
2155103605177139402503655798141323992000718003660530471228971890345264651240532\
0638723433656275480896030576552552515600944113009761116513548585003608453943027\
7114402045771175246313768864832395647609190027159185230667575544865596845410040\
1057292704569787464789566778452157389647136327132762231679827032183754802332049\
6175560585588995291267635386855745770066731212952846558013755842975545031203564\
57384967484082655962747771680620528897997748)*x0^2*x5 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-116816310348671983690961650870146903424529478218663905625\
2538922392655005223129971007720090516847048069710049891690555882394113001862304\
6034618932499275954688875685562287531656168634411808403303077724656204369316934\
5716613703958009715446649145722633312803281671407882990121927404670510101819085\
4536183200855846116885351425096713769023264063799056262438082331319847885817916\
5281125231347512876713859415441194250012667649706010482430117243504352503348589\
3252058985579524312349563834370851971009963768671983093733039142150404213208267\
2030756215719294169394964607690961655377357970654128504875253440538198151475929\
0932453957801868255226888039804289581191793328421245131763206422403010473494086\
3554757931307933956034706245760123534128560746694400627920795947525615700679596\
8685011954475914815725880862159853977608273447283167537504576750928816999420482\
7250140690626362105404979066335249361402621272395566179445547552590341308170150\
8361756014888087377175717500922567650055906060008756088577047501761903120351086\
4110264113441098979566812727879230352834382543072938500550931800874333155380330\
5157374341928942284988571250603241017721420929016946123465918151343911583820221\
2057912243219834147249408685578287547237066979120861669756067621534115009528524\
4088328615512799586031968498621390234434169342968564289417532204652485633275705\
6980482510689738490367339785353386989997558279616941243487539381800401500313420\
2864384084101225088965400359450951925615511023630914790386985071268000348357100\
7792933313355958414351435288170177695185662456933086489763088782985861091785234\
1885983983162054441851496096144213494416845912915024092867809392392534519583053\
8714679957284586226184484811928984965371036894789321954844515030957882456402065\
4019168068460670147177828283475611512070003889960604784408291001810969935423817\
6043057792198251622129003380976312952069971142392273619766451836690255271540020\
0354604918906807635584819337283426007747108577922208195914194775663208567191027\
7246093750000000*r - 1577784745460491571321460449833317702854124620886499877781\
4546004810280527662161321343962548676903637287988434991953396340318843070464928\
8878109733061197387344091751129316767689166483885616702293244617098410410331647\
6936343041260750528918251938290591798601374232342772343953859779401932032798149\
0996224852644583471345583776374599592090724419879529044472872826256664066590419\
8200326273045695427277318863839849936705517600207675873527501565084921080953209\
5714058396729574714492257335741178522863705397648026365750764370514717316589295\
0526271038104459990095387077886702036869064229591574564474761787627975852842293\
4927221896783470895939013992005626340390923303520956742043051012784095766468343\
4677933651527975895916502011667590585017818619417146470444451981526340171346918\
4022033714913655447776154383078268312710241760307024447899518531408807560950531\
8109613746144746427803298173577108019674113956596591066139944116253604733653136\
6961469209956087607100504073898547279172625288179363988514504369277413722761514\
8226558507682058670559137748748772424866598245844550757277612611319400041510580\
2980844459063949000704086148571569349325721101015404901789165969057298235722196\
4804502731921268493188751550769755458489548096931104499605845287750181445976874\
0980635102555236231793278799638888962085998109744319385662876569500305960015929\
3786910608251530484159880631623110593476614629379990340347928191960275063167432\
2494192811961316276018513616455330608020045859953547435804768176867214218440160\
1045297357463828034016707853241858954247430183944068619057755513802275075587678\
5707230397728129847697987366444073024337961028002871803190909039818433102779622\
1304783015531179766464563385811416436668831689630734868104778568800644719460658\
6569705153247020774298188778609570502906106400228132444594676078390463875261293\
3651612370708387609534237186911504054351308527657557899078255163443621606896445\
0825867436546672526919987572862456504792432888557801915569815268838384523538067\
480694043048605486419663620690796091916983278)*x0*x1*x5 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(2221916323642926708287980649939103433837934988915828590504\
7557490390077637617910260631025231465721044009137846609715062460999346267636650\
1502255264125498091324519227828369229619426932825151495986315940685006408765893\
8466805858596953592460126105593103817750421295606223000722996203227740931295422\
7504190312941266345772942546241953370496179167999047250175944444188567245600301\
9035360623945114585395661555019274996360025320835611916285609087431908556181520\
2015409611977533072025796965358212268327149123270603373670140682602637347480905\
5666606504746429022076222682484456573409576749449777286068616415610888197072387\
9484411317368529390050769529937655629767064630631159849815139436687703132980272\
4567203774785008808373244291696522669456379126308347525740094392486175188230641\
1204931186620505972516678255588366613132361078355482415203714901205766672227942\
5238425255539623098186678572513663716425979074572856663141714954092708700099695\
4160302801436700846031268748740609532087721833704820612169323049707548777043511\
7207189303420227115421419121111628972748467403501612984956200717567460924564762\
4098601598569331989498971396120450025199647209367920959111376586534955848808778\
8460910222197085706692201323517083809371951531191771661449170314346920681010264\
9100151870232437093193910147856194640264164201774840797855547121980059970890876\
5586534303716268860226300048198070308863665147198216230089754854592669062034729\
6070213468268190236369683075305356791624368260885874775077156844172405260904868\
6117310736982120022313558093960736971119285495756389093655305957807425316469786\
5294034962110822175416441676967044862401180403582599458335129541140790661811594\
9026479982421621734204413303911292632828924882054954038710039274377273995691243\
5004978260291381644663270507042953027633029897559984096264965601201518726770864\
5151702316321031809792788264738269417529162633057255814355778310183243065097107\
8542580439852700943824749368971893951780112690075881286269485757419246450950410\
1562500000000*r + 3001071845552850383620647289438943038285939940861219197628880\
2989773183376026999985455551580399359392444216516791183559379502947955364097475\
5313525403432552675916421069478992355173738847817820114328604961050202245085252\
5913531115018308810977277861829379180964858289573680960141229879535202042826442\
0702085518695718290049297722142154941503720194865820419073652562061322535809954\
0436117149766018628301865603917357177371544647820788295142692387773667661265317\
1301004864546791129584390685679872101044252911493114579633605467821852489158091\
8527657856882054839709031231054027278830901317262564028039713639239756922091875\
1815899449126851415454019657826261974236271356241807024634723682857639753211791\
3075975106064782755515305183132880741561131554700229541089796975431430192785878\
3154213736744683809011597508961257484865351405008296364718110959059403140830618\
7497695818594791328501023048829780134174835247328536179902495464415490503479395\
8016458902090450057202274962636094351607024699924815977251107149672389910747190\
6895047860105689034985856012868374608492610978210610277299833008445763761121701\
9656171624732246775595090565579018814562926667935671678011524046257810890247040\
9620652869996723755851381955198313491659961666989357189447592899894898591895426\
6289037191499548714115705052010361064579476312345291159355599118010403064780309\
9602169668672450623045483576098175873454646706061321408164328855287881672549008\
4815118102827767235922355449358364479594360296961607867846110113111779285352961\
8282413478866761091143853844236799356021639749519284664297354222092106451589404\
8628421401971644001173173760105364714853804865300596905023711181500307429929339\
9930997447626183440734089335145459878745181012185308596745591708581081768232933\
8770145919936105170208401691555050117837050747173263259223999381899363745542170\
7214311094696716463189675344778059647712673053840167326971102808065869174777587\
8850207756335770520794489179244607171325339093930862928957819580583376819922538\
8859013327463611316392514605365107583669)*x1^2*x5 + x2*x3*x5 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(1784907307651207998946506694141678790422591769732813546854\
2337753480304409605196691298242610757894617438914260652157062373598198236657408\
1554041254333720973825005382415007414890784718720356834533218535815211975676240\
0171335576037902232792093186253719785899056487655311425862816023086968973642123\
1317026825647711523056270221997048489214538841196103238553886917416533149801040\
6396763291776521959774593203842636533832934526060730135108372072935083316266585\
3318178470770429587854350407441199425744862816753887018988405383104977973543028\
8421872860706703678042222332138658630901269500474318272169195657929809184178166\
8110624767606484313082584972220141126597604103180164380230126427140866426614832\
9252621776590838812645593505094758042141126150397878401481368342296356486251785\
1985077839009654814531134498418982777149986124130721313478128586975893700984411\
7393502723887160905915091683341446932636408342107710563603531266363663701419231\
3103874138822514451751452567433839971156311758824264296355439125272999289932945\
1447907150462892537748152813713260926876962401967413143049300279891724581432493\
4675232794236372701767562507594010648242975352681617452917317363636840899141152\
2873051624071535126613017427455283480365078127168050512978113578209520826630383\
1548735011002852286807982267079907963884902838814171429836376589296720320571484\
1359298810425774479167153725505684017800995268206551094578828197097384586727507\
5288733860658988609524739356059448354707541954596558246628998833845985460857671\
8772088826554577159871948245960934523618664622306855594251664522135322365516432\
0210615996218017832956533505259639231736808380790645910293319930997039144879442\
3810818771267710686554612406167990234682797857389026302035818099719817653541723\
1969879007784021186243514350719105754809658072892556147282360948850415360906798\
7834965342536167449887817225894831872161013576157371680283450829150294330653464\
3217931163642840834458313510959698837878939763253870863315990793331764914172656\
250000000000*r + 24110800826195695882971841444426341277173323454477577816194938\
0982702943859011456250161704196831892014423723897305652996795681453070109909988\
6740466290631194093847792531187916128875607447751065487493506898330829357693098\
9037698080932283315247171406537795560642962740442625842113239732873451870967522\
3359994415038714079673446876087757250634444198161733379194505255541484342148016\
6882932848426788497226562900762447906388938575872838487456112855372660992137428\
7045107509273976560571744793533868522423040941778747755990790177034057981812972\
6526048690638038903277423717660410806540699140512992214289519690201777914634755\
1314601249045062341689040416785735338173336391941507674544803634090858160460966\
0969957932840718842480859510397431531524105287691332369756910052067747568120044\
8470596409119647507843176811088833423725283973852473450469304606317709511705219\
0228281261839324596684128666781400763995408962018991375195522129588742066786194\
8333866936585401937205845990464783651377353096040190721481055514478529631767181\
1184813034954959311620335807980267727118797614711210758754722918087850043792514\
9284387378597561574096949028823368341352383227940932199288303973539934102534633\
0655888585470472551637476463088023786227949345998592311990135848631707296612998\
1168412883393897978720585248755896472096908354494517336450260024202390662523870\
9166141014622186715761319404059713108906511463050946558528591526905521571062884\
1200826295555799340716792083567999534789710416512297537479072199023594665398797\
2332346884672269385561741130876537017492765223650625015005330086367356545763174\
1696857316613966381376872409785757390408601527823442597169998082188073155114880\
0520349958162764820317561096848921156516481172753963072257367506397226263850856\
2501021064030628032357892509955307767858203137576403668214027370487690711782389\
0791546166955339285589634148299654891948603403621585078845649732445031847507401\
5135753698228000059859300859356964274963640334060369577920267642190550357409444\
43315679845470398797727737586807868856)*x3^2*x5 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-172469393013871113826268650841775988232644166795272644452\
2160153746870779566733735843183467946441079999156181580862424577624419779044223\
4672629096132119805097482277039542246731946001491750257121561747668793639828990\
8418411606348255365365103256496482113408925755509875149505815259934967740754312\
4296579304125409082055188556870859400466530902707355554577683730794642076982164\
7920574527455514204423663650323017714498802239326695344083617883829653073946056\
1097704626987754951702434873137708477205788974811905788528469570489075888722555\
6831882971046419588110032046654437733164508878600051571284825914347696411993040\
7940531779952226729323979301027605727539673109903759694925483273634898799105783\
9858220516145746929563154554147547417423776902459945652318122697624295606063174\
3538675492667337663366938041655683114504866751718230995574974407027559431462072\
9935147325226470065212446893513527412968981323336996411323805190728133535699598\
9208014522193661040261153997647554945204040430038495831645447252561386579327001\
5628040259311295057829111854421871572857505728969820944097864259899325896802478\
9110672833746638990371178705486396840850491579269832343952391188383345487986010\
3784367958539574578564572079018293128049706192982956645380515505222490373915864\
0301907155117677147005767676574677403643514377312981825823279598441294749418367\
6368422267918760530610603076835314544757015483806237671819775902297026295518304\
0524911215935964055283597130995386638959971788435707043073101890932620781424429\
5534039649560673010200653347078123769501238366319403082234079312650383532767711\
3455236671868850889056261057657414293394597907934262418138744659269183147291531\
5133138287831496300608242821285769887722213432640662226335400713810910605193072\
4012267838329312889016673131101896863383513455153075982053417404635344938662619\
4414817777992273373427259525204033312412493947102035376468152923655999412994543\
6391574413908066121807542395854063061316210369492314507689283902953784325132271\
48437500000000*r - 232943379194793491355521283962508261408352694644242542888490\
5183754508201474978463781399435042395706732215372976644914119770404538144434381\
0927961358449506778507944048035499077199216148433859192574174269603997912636741\
7053466338813167463498989458182678677788455051235519425458261811856573026392675\
1311195040945225502186873256114119779411410375247533996041754909812377838621009\
6555393701100596249931507221645839659789139521270346304140365484436099937584227\
7678199164467817368500576062851016815106140615297404655794262323956234655853071\
3864740684367423580013892179073052188442308991878489588577409448693714948673699\
9342227584028996219007807138425749802745463976162495077963040735028808623525985\
4753997641863096080150451395980729079564610073768705663851691503047281833498956\
4079334733397428315745371950172064128218418761193877837955110793207660035266330\
1618809810487425086391773017278178561606655975880009990479560911414090178252350\
3395400141920550104478836943480419228808808779337841315995860758242108656681142\
7192420969798629095492906745339170714098250220017843714370613295628974751893049\
7108366067459165262338119260683815647613561668364951135738355284593853291387142\
9739906789626893611462238539491318727787364419549858851387778712416611419371708\
6960822971808176962162316524984614072798738268212599152620689828488711404836509\
8781906708026998780354102171851760359553099644074055822328593763819770707277337\
4096724992799755388158801901779908888113859502054451382219221918115835220339236\
7615091396360637706436721634924103491013627698855324498961727373375706712974469\
7211222836284675303613048113057693829728630229645731258219078652436665505743483\
5115176690254158716227315271118226421981726314901730137913808230001431162461370\
0919090671689974837313013910834149323328576784477380008518785237400925918897225\
9669272722499378091165150127111749743525949086530816651141173892071858527000092\
3230345016664029577630488898030075138859514351891220685563487740380247074736967\
73721084646302570455215928331986338763967)*x0*x5^2 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(4961584733440594525759667483223524508405263292055320133008\
8140105985141415516880084017104332859193674141873518470918286304463467801196188\
0959520656705993742116403048154436047114469587664767045406803000643085217301453\
2387343991177894389684473093519380873341110439697446704426300009058291347756771\
0942590596487340988800685619507797933905106069703883162049082367103119722772388\
4940415363019382991987546996210540951818726253957314943826022341143793247253909\
0398341869628692972208641058366713221406065128616640157208675601525866662592211\
0806691757811661655488714742342084792141858436927544493037769516363844249850499\
5350814118796977024741622768640592882616671023114603721945327693212055804813320\
4949766550596843005352581663825147690570229563615498825842931910580676224525009\
5871932149842873001953035246461215696528307024938316042758957819564949835640303\
6533964547240964947599795367323398305590478493813390334659322015653922336935263\
0687572471403383679484341888655175908004728805991280905146967130909425486420422\
3225295327440169514678848200861556901404965182110502835768047616865514326637986\
7471796648780701014755585535342571811723344922171164986074279455268438754610712\
0877687047019071053401110456298829221766168132920969805763285982143023886313375\
5853814345042813191698286129864858001446546476797429749953293392590502236507603\
3088941023390750632040824986170945548691519987174332568738345220769462478221052\
4051900519310757007093646866859799855028770040322168238854925655182207615595642\
3028573366366008004454282964316130689358006839771870153030152959569805845437641\
0396709072936450527143747910307282620959133359758446151006486476710659669612341\
9164648721953030958037526924385329434766345537358434290099467721927646370804303\
5367249534166240372170625581458496494651658798342444890901871734272470941350631\
8196712038536843419802247774827029361696476553456352534307861350466936396119098\
7381962622449887269820543264076293431995088232775207038158563473690326271288085\
93750000000*r + 669948676235726107837706151496837158498784393587045628628870798\
8561369895459440346750418039312447074093910480195832605020964580348453843113108\
2078155700883294004950872591773869069306190632608306976358725714475950855829695\
5529442846648013137163982098663344666504700997892856687749992702786097857871779\
7738061156350133837782591981478861552720713401286416914708025316149371354213219\
4531441561874434567215760425890351549638479397353298919815799560223639555877876\
0544881393083740901657073843847018591092220183141236806248111897132121794268613\
0979865475146425066705694456642389927684879762906659894032590534676033876721534\
0086121049348603434397805507747845962003056974808220812584322260994974022462172\
4355108040405435624241335146413771734090333821126271956353878853999344515530310\
7672104008651771725783357019843545828965540135817365688686750337152027088824448\
7655982274571623798060618288696013536452481544723374869767705126744374638589969\
9784946867578603447191314603206082492095191474690056880864875284831869754734635\
4934165657639066358609774634321669487454871272819937028482401495011861288682206\
4794458713993437760093872129193986554645621780282776453169574401007748653535822\
5754188262880477665655143660101413704755048294029144891085847355246060116857652\
6073824996621466193934039323950603726828364129769007503578408301658922644902978\
7435191769868437882399228495633879663324431235780666106165419771667600440654905\
4363136671997758994365819966887327668233675996016960154874513488087745795821272\
6963554147105424696559906809195277106686278248216637163849963071500374137802767\
3821537357485958377007209050966915430617924257125201847484475221407385332444996\
9770290283022423485753613978520604140640804861457933596245854104924678620220041\
8040202302466679065217173609777704359496204887350778657997822606368315579740649\
6026902731916104219471240462303967980699722820765036494770587237346159337869791\
0759537626867212127684499601687867098994740968558152966534508838960140810629547\
165921295613401216962366628865330773)*x1*x5^2 + 
1/33464475520217922913231218937937822462077684865064492758425032928920425211581\
1350514348500622471785381288745074648995101179664798563331790819471887529453353\
7638325559515570784407465785169194761904315278945028512007703862906073575586636\
4746974236217127652375768670261374387518924434210923444695436433505314368040978\
2985208860571835948720801435994229034943157972544127798118416898365481893520020\
2574497032746736414533848657863441252013301726300910404436991471167976733034854\
8267889125930197762862008972578248064994560527605026236948105239424978232347585\
9637797820912868989806014467940924576232698303675029714137867085305548204714811\
0923117938767549279881506729344477108827424586178120306679870622478983095719897\
3150848329058619915370903663900674416288393727977574729901876334975045223056583\
1509292829902392638073394768547292385377434981251214599808755928169298430096924\
7510942803384028975284159584716260123191533113671154325740652294128736849726392\
4233218907792089320564489082135599675511160021205739326052281808925089539678253\
2231192815752899549434657506991734988615070885912836366100147721791077565470705\
3872377673643930549075160662202827028465184053287136397751656418964015119337810\
4899307118660029356106942006680618959344994374266133409021376822003179874723627\
4367313601155574900301051638315673590400734498134577098709354249515814143573915\
4292149407835326057784748337422404619211505300082276044123705049640426032754340\
4368189063889103560406921703811588240603139926289309986364208100301898792722182\
0736493336617257531673342813146859576424412596474236021475609291236460544539517\
1265938358437161775027439151042724596707982666670663835074539839411307345414162\
2991565142479697298942436414979584309526866751124115721224594533387714796727136\
0537069107761222022663321271396530661374256642300824558650620530045658221739549\
0548817192784085915699701567171075004982529542584896981715433563894923708481854\
4306787344908926603438899160262283663343080407374461217797548724369505042220878\
00502777099609375*(-18831512451487694785857069696152958609071076970002919539296\
7664807272959949939620128685391701309703117641398714923261641383970373284436791\
4647889091062511073481877539718760154922696291226554701889308472858560828538315\
8135858494729747178652535269010550884009756842529136998231942198116161980624066\
5817588245128996132227912240978387896559630635502459333898852444323531924702107\
5564121402229586655412428071554587379407880763769474812897876460715327617626491\
1395327555118438764630987432570218512736347298421736827578179326199509621543764\
5439402351242845490991526646837243550781791824581582866758961438708656660905413\
4849166327305204230015518438327273147683582080856777306534037243358186474491375\
0728700424006246192893179562457118183274809923625606501812057354556300895992235\
8776612365776293558886193263030587234468416235220918652484675993300278084056378\
1435524408832126815819895574991854847238997847377807175605282278743868836567998\
6459230612138358776747093891339741189086071061883081709719223719012049665298269\
9719266960226076467412271352370365786684891172180289093875837258664391770220744\
7617308472462705441588145417733469332340897356671169399161364088244684030841013\
7607782785117137328886562845657968292210625117901904898213154916816599026116584\
4470081156618063690814571111190491370256892135539621434848165822613738984005168\
0512777675539823021952173885020479644157192584022682803801500067072804321157248\
7653357988924181303953964569476490989032089333225047224268150935764135496528185\
2017542941557492048198298342557547755674970438239948678846727491374000248959076\
8968507248385854258433806794910014668381822774016400697459353426096039410532797\
8106280698569441464783639493472695688462798068700067920351272192729396090872733\
9592783227450282565076742625928255233939608224172487216760230867959179264730442\
9547336842905800846503698601865190287642414777787626633403165757864501922789031\
6839255490267823995262142891176267189761467714740136751255615474771476222322070\
312500000000*r - 25426544012403569731462251923652080408729561516950008577888995\
6074225199753505466729681744427330330365038891605014426051997407352105924682758\
9518809557906577572312259982967522197554009146870756830490927139875267748903538\
9572524678646550976758629060341404006570316018061047874078375215096872405534605\
4654686594159507854484692082784596392104787873885722800792840858168446649561064\
6489059713201069782223049303211185306406688975379144167162169300299512366396879\
0879408334962526086271796677608079961055661591646623941225539692114922115781318\
8798373462995733867517640690519483352797654605474712817070889739399162547392657\
2066982443068565557432454059543929062306750768776845476856867909318046468732965\
0675568732984057569161232244518651835998626284851650209826274776941025966908172\
2348174302005258342369671081609198681330092726373071383325900382247040002908274\
7654307715593513829930031336086303802194992121749571891847582353636758807259999\
9675826989458353599884534527617130720497269467402616181605185952924182116407768\
2922075961294019071678451504381066529213272568968478617547313490999913666400028\
8779032625605552148558917215358112931121484994928362563718147180655950495037953\
9420804634923208352025994328585906698026596213092226206517683237421879360510462\
9967862589887654262305739887182706291286868306699549376427086213392745342057499\
2946832535562313888996529757517813169318381302009348428511568201791196795688461\
3788192428496824603225946516455041029541119596132698477766279393627956925674302\
6920496990154455754545709466749658516743088158283584122019673666810115293218548\
9557210372866285026981143431422385321837562505659936927573593169056001101276486\
3571966589070866801297638842961249604685804612326586917852497144160166710377481\
6239751652776981060915344783816286859842893474111138659503072066520617055514470\
9360907418476090215838681638328852055999188660420974773708512171423629957245177\
3092763035678377154830071724156736461166551083174633519005136382185713990300411\
841169171458352457781222751759137199756)*x0*x2*x6 + 
1/31541229800665168722815631642654039561958277688911360990699456323810055946547\
7364852604333920030878175467552828979512624100373718186128814335594192843852586\
3061410297474446026682898786021539890530504056017153310168180652394230266644875\
7577607900802350201089804953579686204328181650635583016839376868361330783670807\
1319392259389546526380525491396859550176309813202511257996668800758270290444157\
0242629387186579149330753907411519340978054500651432794986589662480161978262736\
7332952969267542719019364778751911969305217968547266108387869306124692127040253\
4371257716262704105334404441047767991391738631050028006428794264310976468811661\
0295352539987805068394063813864909458894813977777078909744245874060650733896914\
7107696126239159000694414947584543702708600984990357791401768499631651819432641\
5905310483356278118643889322079057190815513430604593071084114782872212313424687\
6964336895143567539923000987893486552893169141621087985180844691017889904339818\
1461194832631624417083771318794473257378334732630696836049277107262728071880652\
4631698975767100724754504776704853667430296697067271057703587507895038624926411\
9741781255618417299128312348283124325679828647925806719719952027069531491789660\
4617737744024395485066313155721962697313672858503711948732791947175410916406177\
5840456497640886687640071659102129131182301481000406001082379867359732870954724\
8873060361408008468256889237570542284774062466744214202507400161730056720527079\
4921741416539155079923765284052301560108706597192223205538678899135123000036999\
1958533949455346179278323111241867646744848654148130502999999561855054766117705\
7974792475768359374163793222821878355517868720310280856047267434847439107171969\
0635728065325691707049192942854320843462104294162959645292146571698765670478450\
0736088124556554090326348784534661083134356835272041538038515901882114645777506\
0057505859865460288360638258712967246075487614850132787363971864820502805695540\
9576512210144045764160801507373646671196926360973630113326425234463211648989793\
0622100830078125*(9223344098513828746526214515232042944827949603855561650783831\
1573161502286153505700914509030738097521661129150093230562795366140536422367727\
5386998310948048083689519993007561792718728552860156710047608299081074543123831\
3262500361780191352798498017198729328991905741994933019966015941026710356642796\
8726747918874522248909174539981388221878513665000717991932954433937488529167006\
7001477219512122830628438982097249139324323065567200535073753151470520895915961\
5945273318375549137934568196845391905375917242112616809014513984046537742009069\
1620081421877204608366199645057806585234170169732314872397472156742387327432973\
1334788238725780546652421683399792827113313743182666317767009006807491807499816\
1843267293826500596652432576990351496240147849925010453051712245094431316825188\
7623063487443637009441954020852196249259504423736655162097686307559902455238404\
2912412876531684240871598364970268955031918979911590567926882354567628209943001\
0522763810062586164846383435765072954612115098630567714730311381155689420140946\
9152639906418174005292265032058107450498406460952219809593421342775528103454699\
8608348359209481783283221683706562288367721339254216226796596009827126398005787\
5433841156660726244166479228104804527278575437063191525009008344958116842386819\
3468701198201770242769063822818814295897679191521046383679652000663660675175613\
7806412610333928735367985331968971719014046418933547776033467307700742549755374\
1890190472648266781004151178251216984439454530116051795143386046075845009431508\
8706240330043386011856454125142459384618667938380313333541032873061725894120840\
7047241691804983256304701556076797722697544805308380337960870870955603034142145\
7109630718389962524094381514929312602198668131484189454133737718745335807249048\
4554156192207645968367240532300366465107309497282102294892538482944631275299698\
7431108677319354203770878463187404473070084099773776661229981318080039638140017\
0378335471999505721427186185392664347975889878559617278893980795476442539062500\
0000000*r + 1246391634974760843463457566229839106356431675087337673681389843256\
3682005167518221746270687926748969315186151495495843721079794694934174252028005\
0680868979259523853599492682793231888094109891325322190019859229176888310203353\
4461108699438851871949028989247510661682756855562553304446682538617569526235532\
1190141312725796463163505152117106630162563519562390492980245380759039108765784\
6644605184004740213406703633750369977684682993864344271102316622422862436807678\
3753270056800210680973761347977541664728979483037125329169506162878908185093684\
0028158153818763102439350243744653788623840072353325737044998468738472494252726\
0409321309252234561547217855045443804077827419167728815053670894334591973589956\
0918000906603031830077531934880211709613991103236413717306902621823401224278865\
1131326962766613778236191017823504919736810432023068640774149547937915983470730\
8530944621982374970893248857445048672432108369308742999638823134415593749644756\
6083311261580200716352977109790088407667999848511224318995190220439175794373422\
1533352147667040143680309569601794765544868107820913062129123661879616907653757\
5874456802193292532375761149452767545096591715569227954575112723895153988166118\
4945314039343883081750225913553777551144640357322303833137874526539798613118702\
8874523093443390588341808739291832027082934962594757014376732508868057244344053\
4507462308698215924927307556403757157607686787803708537454355016503155235970840\
1147849338918978423564946595228284246958720146017925020258856455683759737222692\
6215193075125873749439559464093527783020507994241633756420938475332320329876403\
7550438968350690755101224701514128361836187941535313392279174039835110174876045\
5184357454313649823899427445773298046845056034489643657280734096839765617538856\
1293771950155464297383422089437615895672373341853916346629718835135801176068347\
9295267204911190742311137146202276303107268398208497029239418585598122635655086\
0288429612606695214674919495953157703660080641538885326142182792791459489683002\
34515031524927927427971513653132)*x1*x2*x6 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-344727122389998735963984556838951246936911539679065187790\
7641583777881666570599835747445115766325372015983968162363262024431768169483047\
3276597656554373473189961819584937173699492110675667070307334320444825290660673\
6135271696878664876868624116735574828176473564877940970660028046662991026393774\
8603043742166149677986920692444644159195536534443743194070414500033066222755531\
3574559879272775339328454645638167702884771538826351334941943700974616725709085\
5289875159994174252395585302198683237095667748123284024205317069319248064764731\
8018237926809507787534121827418767888856096058883485386277449087469606050027033\
8890047209417479499784088136119853783393114841006512997221754313279318241731322\
1316358744285189872953323747447950674703055307843079135029114567795939932113274\
7559624993767603441929180057133892416147399236311269036995174493399242124214822\
4829111974891714621425837177198408492852325698685432373660224448329942701777787\
8789834525272763080622877974836909249547959650218975878941718389597744837063082\
8277779111814657283985707419939447525262748481003736643639145649397362704950892\
6441868613211370823491838281906158324624661199366040101870932539240812855324243\
7036673353148416768631239411249894959361554000659691223327188251641331584148067\
0383110263269939147352218592184368967363824261918782873053478599616040641835659\
0127866482766728878711406712903477888566005874820663479138120839255610208430086\
2857264567279630709163780708093962960668526627965168585604818060040842890212890\
9634898367247690414621459798080884578267933991811867402903810845759905304480577\
5517668280030757416261617908197401550772590705223259542986994692119500444380542\
8772902401106709412516333308516580346273119729531555603032544204160540834039425\
9886346035857297654560221996858732450813780810801942078712823483952311044741723\
9624844371340883408615565878695435578219979808512151209374696237857663476636779\
9374194768115817041589737998876513407056957129281838950836695571129238399730009\
7656250000000*r - 4687238361931256184741074721324336705709003660638638251788622\
9471980564446374062079604425522086457543729021295733845476809853034087387983815\
5100702688281065873387528275781326431343243924283016080705362632487768009706468\
9015547762338475125567381123790355409195053826007291922787299328150114623781051\
3343609527564040524972223891992625113930999909973120202653603588288319474166439\
6160019324335932440012730320528748110021444789352237483224222967737792203620411\
9360621891930359415000595761017339462877907007892052131983706806625219311371385\
0275764591335223072299163513748787500721101349390942127622520091955334241569576\
6527079951339663189820272981446296797924008496471008848259300013043989357804076\
2371971495529718693641040828347889126960132384065460823186145412957799041199557\
0194194473959474033965606164905261072022892833847670837194456861627543691958720\
9262454532071798021909540264532799305440864829412516351170566121427179237854390\
5913560468618321830673880751064413993524074841499650415021894991753823644533704\
8551978037299428891457193099481244739892388939834498157057610276895267334779674\
1780241865737918514258387091232398281182291448065214066546177279348771134523926\
8638857181210616379633947902046045692806754524276524718065021005383814211269378\
2441570206006331480207527920491670582385918126619425450204614998437555003350367\
1914959278141570240396467526999957967442613275922322963437150289569401191856319\
8082713040976529227616941076327586155942315444437851914419479268259252159653796\
7666926812180985618210845200041187466539843092654745076475322275031239727521821\
9764014168767948698473116424362142710013035593080261120019003885763233277287881\
9164380825722039979823083129253746181463309246191472059050772109934807020715319\
7177086815388334693150192399107665996497547592183726927630761143164861007566569\
7456671070887247519283554487950034249924758664677535100571592797836835521739850\
1851140537260151957722913912688132218027406908042721712265053559589692637981222\
854557536079173855483736900780671792556)*x0*x3*x6 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(2598344842776268496564525728426341814498327819169171981793\
6066571399734542978944404253880821774163284289456385542414879650788174437967786\
1159977533264349744149153355904235051171960277647551343796539831461385540815179\
7612026512391745295206614725557759639963229701551770627619014844632786997674488\
8653854841982621324661169501734139643544917340796978046834688599948836065971029\
7272317846501470826039682509463499985681083016200474759346370646458329526988197\
4636862763810030974010620542911946285199025860595360382163950772819101022373010\
1370021186778033090178878946781585362823990631474038065807857091128143161292838\
3694644519607384317023352186359758824334687716469842619960254583458922098543116\
5196854384313128361055414900768994125944259861803568341222858534974355471683436\
6725532883663876125148344895779423949066938195390991892342154720393264097579611\
3758782601802392484836848806293725263258910654696588151817349832143036237506140\
5538266989440262650991861438479442910880532930984494522343595755526528370559156\
7351726749162593820379730853413473671087365570836525504849332155544890088510592\
5777920214482701779470153022838459977687474294443457269652290205769940298035787\
7322062692300934780116218644476412486922474325985458164443485391795326474171509\
2986302658521055741858227909734712829326704976752783350785319284126146435102341\
3919890494110106861564279349306051133076749891845250582793171869335939500372829\
8921928679461358604814970004461540532661371945747781612504936892839442629569509\
3024515060401630758367829485071874670492268489613837392438195879534670277553624\
1388005686234338611129387279577742516862928060177430387441640177007157643850400\
9362125678196713665373836558081062331947470577889476809979843002375243644151429\
0708524069747021942701548177264581121800657221892743204494118183978543559097221\
7524465158308102191075595030257998168214843087193149052764711805683095733294057\
0582512967973668826932037287297482907216587619129825193890567481695928981369726\
562500000000*r + 35061849537623100257550783967592940476285855931542065255293178\
0343490690080684936686789799112159368661373077072888989041350677387710474216205\
4344772406314638761047690846331480651275216841263629060755718821999336475769709\
8076572972859709661755693768230270087191706567843659680661851793664653082408410\
4867602984980521781826039816160993060631082360383023379584250369211932647734165\
0046577493890812454924742173609508546395044447400569909792044811322900715358487\
5519998522256805256715416461862643194720223435457057600816539513191494546592869\
1039485412460366639054581616370514605604733476695256243561630978351391722333555\
2038752830407625573211804928015523984763229816559946733751379955479093451890888\
0435954116322557095830240817747320197011787439005257428144872596502174873619823\
5634100039497207303203636567320832187670250471969904950796883267428096256254872\
3903735009500174496617348689485638200637804708489498520986945067780130107552588\
4668569054938464775217615210324101369125163548125713161413212950823915947207935\
7370047677931869895507868768175124005530974566670036124776925289696742475596739\
0209111184397627861114388105485983043069764970033586796801833830716784687246008\
0903713011508323452619072565605519248661399141751642100636038437241520435857079\
4843294109273812497336793749152790574151275091999284416687715617338323760726856\
8334276584516294425612868609941094372547186248749913098847597103765643369823105\
3697328960856392219291530046023851178227412995607892605627453937264697299389667\
6192515536174109215086483630484623474451862341207355240726665815629010364184448\
5403036598023421940923510667441385685761370551671222176476277924378799061626478\
0196339127051613102247013972003562379448523264774329431126406024574556952154700\
0293313170018642537872267736961398381708248536758320803757379242353208964621389\
0219479455517414014038516446001769395186086966893224689321833467969217959156979\
1284351859713772243508799982880229851416889057206484390722967126985867176425927\
05495283283256056631743913173250431902)*x1*x3*x6 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(2653532458386825889637204387633728198097390893469190622684\
6749239164093120534133218793934460718079019116022099931407612736315858268167784\
9208181284490479969849381127896733818370311914682101135867363398351299035986904\
0417654331768243568938122224601802236324437698896245402685636331959948813112035\
3697141651035832398473298997164655048224581892770057399923448195244907290582649\
8158067335358267447517444370440922174109123019614941036647539620936501191402470\
1311221889418079559321681872965789413093159673914248257353574105077477195915725\
4212568063371385312113107044377115620850102695600782700637455410200996016761646\
7904829085865748705234470702622604967998256389129460672412952129413659946297577\
1159207837337334352003932864510453847080306494211092709591382424817808037408473\
5978517943259524933534141449700865226249421532041923233221457802842410258706965\
5746557320462524734569070681700000113132935661409912190621618882859095473256863\
2348481209461980093813292911419993455951612726743840025263349533748598646733944\
6666782128940999797236550994909222812644640226729625285886747039259335675475336\
5254884354278170499864788095698047614180215344875514191238110449906591359052371\
3717787437479961062374601632273234051956441919312764740442759777142333279444221\
6160984611270465340483698382912813703948370229056872269986662992355830669800931\
1421781655069844988732739792054184187417383701381473918366764949389566682703296\
1429618859086208984069711039817514268246409933725641876012088456344300355643694\
5723172693886565997221985494177380849112420350547233610832144035726851419122309\
7477877638516687489650274728805304794426111026309864048330188924606078003614124\
6975348778741032822382407561907886163199928736402549600896048350549833849627099\
7995164388655076162698610856102964180495574391227850473517985361865766483476819\
9834482524285921396672887636898950330262745870824692549600618328830118823664960\
9842662790985579516693872635844205233509826277157589535653767681559083705076074\
218750000000*r + 35848716463666165336087648993481471570517032299031569416887184\
2014886875037635200610268145359951889774691592778053716021536737488744921182452\
6632646751727812210075191662213649573352782164006681132083187614635208974884570\
2298767337914246782723247723082832013122473587310291474029981817282640191859048\
7362606316516751286338873177662605479611402965001479930265233208239440568318956\
2139093447861113189943775713742564504546291465342881733601775954761118542758419\
9058762243104067317865374356807017798009369786420245025174179229454261911274444\
0368708479129378526532683913849173266955947585398083893614890707983725120262301\
9110549368233315047462909234078091380143237924884527241132556231865676623517824\
8922600674348656123251653462496732448743397729995385488345150257277588112557170\
5756794073525400908105772510254989540500551486251599279189823335369267000919605\
1507205777213399733507896170537230075660220516898554847055923984831195766857533\
5099469086539737587528737112197132103895403594459284428936670780528237451172373\
4415948149091051501566724020144944622412836130479288901914742830960392254147927\
6770619905469656076969486784363604850109041364366402919537157293490802682131353\
0494303326662695815103764253973961248769278292901228141909573893840733610213249\
2743412682410465367632931111240835772421052256332433423340734865324264387715015\
5646728612158832412870179709954969059226648119937380091499483688246045740824436\
3350635988759570018157201187356164275943351175594527599933492021960155753306712\
5633199403366434094208638118429072047291362248114345816793760627266890299319265\
6516322202713140322276832286499153429796307650469353811067839364554717458564162\
0058286363218502089842788363491141629148974731373564617385039305723682460484481\
0927846062194479852209127774555603102477530531283986699001312776854998727196615\
6612753776722121220977168703282807290085829414943318920578353897744481284108202\
4725913350811260990714324379338784270217764403245207682052843569294229520689247\
93263368105383519397345120682036165633)*x2*x5*x6 + 
1/27440869926578696788849599529109014418903701589352884061908527001714748673496\
5307421765770510426864012656770961212175982967325134821932068471966947774151750\
0863426958802768043214121943838739704761538528734923379846317167582980331981041\
9092518873698044674948130309614326997765518036052957224650257875474357781793602\
2047871265668905477951057177515267808653389537486184794457101856659695152686416\
6111087566852323859917755899448021826650907415566746531638333006357740921088580\
9579669083262762165546847357514163413295539632636121514297446296328482150525020\
4902994213148552571640931863711558152510812609013524365593051009950549527866145\
0956956709789390409502835518062471229238488160666058651477493910432766138490315\
7983695629828068330604141004398553021356482856941611278519538594679537082906398\
1837620120519961963220183710208779756009496684625995971843179861098824712679478\
2958973098774903759733010859467333301017057153210346547107334881185564216775641\
7871239504389513242862881047351191733919151217388706247362871083318573422536167\
6429578108917377630536419155733222690664358126448525820202121131868683603685978\
4175349692388023050241631743006318163341450923695451846156358263550492397857004\
6017431837301224072007692445478107546662895386898229395397528994042607497273374\
4981197152947571418246862343418852344128602288470353220941670484602967597730610\
6519562514424967367383493636686371787753434346067466356181438140705149346858559\
1581915032389064919533675797125502357294574739557234188818650642247557010032189\
3003924536026151175972141106780424852668018329108873537609999618813897646522404\
0438069453918472655522500103855034169300545786669944344761122668317272023239613\
0853083416833351785132797860283259133812030735921774891404167517377926133316251\
5640396668364202058583923442545155142326890446686676138093508834637439741826430\
2250030098082950450873755285080281504085674224919615525006655522393837440955120\
6331565622825319814819897311415072603941325934047058198593989953982994134621119\
964122772216796875*(-2614731087713283608394468280402388086570025934257318004956\
6052725058230520418377482869515032366369922014151115737644223052224345324266129\
6040039993377392908541772446298128512883763467834732949944273602265055446485606\
1670488339141685294367665377484020160761515545454258424668226049568035312464392\
2898173051877091382420232900933571636894078770326850659444356103904030367823712\
7946161547786046552996565128579062576393201732847066874534161170165194777124300\
2848693102992795029814836109749630619261525083812153360978706021607602939462553\
8179082916764936402291066007984302424652858764829061850925003726703638215944138\
2401523938464623202092405504303579546636766675652762509991128704324800876378288\
9113957827534747089732213352015599188542945113978651171341136363481142239494542\
7829085060754079056958441069284089526909112475523490655427091210104424689010642\
5028321037324430239654045723304799246245979854334127824071478311696096442168012\
1950877177869980093540896295926778687192959992168274194890047667104706614924076\
4710426672082007867422295005495916030007321618293814683367227237999576795397595\
4411128954986334016714046682145967128736680802465598204379254342542360901341063\
4878397409213099928850458841057377768286497321513753573032433424431887997914088\
3721145210702811211441897042827006560315360143355663438666285891228436695323590\
8425601998342678277143055598421426500825373264401433668721349782906365661305722\
2196630950257607284473434994432951368913114875157524449840869947412928454395194\
7765358031443713184267518855580068901433610736008186601717555233719954462445868\
2494925135276627554730833561066169756849424194107898326076775705253302139239501\
8483757614439932354464682956836039085293290721376789918403050079453322488679133\
9864508374270591709061902629038866658570973404450530867140574357099946136533352\
3119580815930057784502656233993982679824225205661364695824754009259899551108105\
8116416129164085378949954171198153077047165745810571400195556613917359702812500\
0000000000*r - 3533798697395851126174917415089351952889941635541992657688254720\
3785747117467265753452649372563447598365530488540701326639633763662196469353075\
4277336614772194226400026178124122883128621888296692112604497828061143282970719\
2448403793591110104376664598607395402183495417655656365604908475952136514667790\
6881053001801699931643723367647016768669667673733621740319917267957745175670861\
6017820103686533899298207750809360955437191893038353504262883024556932295215235\
7677486651480987229229960134244338342662775460923058100066948978611314120445489\
6973651508490029507071283637958930469938654104695757990554352002724036981550334\
4454871111947306557058740331803189751183588435577157375048969524439976911083760\
2591594897355919173948967412505104112923253202080636908810713398024141133010682\
6277716765892642747219685176729899264650943055216869837713682333911412759993417\
7372904362191215083848676621024492623953593773038805047478112017766457406810864\
7643051293634595715305467513620454114787386901901718388043879185778882201233289\
4393310285254592807633918447450503049798000578907057545591715690758867800039851\
1669510702744022728271038759418922972196550048751066465950510686937444771601357\
2224270585686762333813967797441818435578847049240219107107266483063453781722083\
1979013100690690257123121575879388885885714440952473856888035684688564000267659\
1319481806125511954914584460877695881244647698254263556382063990818824659723220\
2412721522752712850961050467712323769084337020027491754748677694627546220988628\
2251810880053077651313152888290795994734732762488172116562746371084226971420642\
3233507452122792193559828046653717705977086245258081722163654518738292277436738\
1424875052310548652367444875384436685745179554574647532354779150097382745222404\
6257160571148684883645043384661008055514734789076484966291436984849286659818915\
3322263857160313798007204636231103450592642377330919241315624807623475711342083\
9773342908257589214222141797346617066802644021181531905839988589310529054632079\
1219373335871220249171276835536736)*x3*x5*x6 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-254562894701672429305532348264840592071192908932914755322\
1785448696879512971351731608125527060409973455192849380367563773018059480675767\
5850179712249079230593530851578592830418771095745887803461992227564177529917257\
4270340473069224293656757821004354759913175547523771857600086682083423687423366\
4173637055233183257368231360712784803438661035126748061336690453715718448786690\
3802600481340784423948078093344269752424095214995274358646239596312378423535190\
8028486996397918963560466671256315073967870933329475705443210949595505317066115\
2305676629418634182890387468510230011354189109229447496651457136338640509819000\
0537173947065784372299546389490701758009105838389985179153975220650809056612137\
1811978466795008709097551721690716968024907556245632641989048677656341701390915\
9749385934623289745058642788848854873093258223127095398105765266123227181185188\
5534437685984936388650702412173526190117638344956157881712069134796328470313760\
0593046296445759454543514544925923323806893289475065064471923099782334380265670\
4049849037985672180902583929248992359829321545283907672840177213852775699208103\
0682906309706803120036602949175670818876999793428428554767979556254475267453614\
2944721513125561799619943856569830890023367060070126790482013887950318238577749\
2410362315452940614221137305606252230858961771730615185519078824493969807133084\
3162668293934850390186041356211271029865197879601388977512829202775112243606506\
8940281913482376768104654425158212961262074956101891425676939422020358692032745\
3400334240208083946758460721086521635414875159984840550216469641945437566529675\
4822021475816781505191290987402906082223258955391080896025882469048972728780717\
6046914862921569789562781159833274645338941190318540336612022426107815527596312\
7150117573367965659469327922346573504727372798867690188887329700631859903223858\
5839874369852623600342371221195235492798019135905089352171035552008004011148266\
9902599664515222914051610729283197057372642456682943795415907946227109997172256\
83593750000000*r - 343839262064787057880478432573729074673848707887005622091428\
5125959630506131775335560831260255273013430316383587935094887168450095933903580\
9901418385642709622590937315399531462826211721720036558391755787921494509702301\
0619644704535555139390543159853948150940477606702314198741317068203998180037196\
1263939928123428885138464915648410426877363094043116984184020735178688392915207\
4745574809599497219611906734717293796213554140739876187501789380717986682227406\
0667319203472326096214772204699183051534828621792611215659437758496382158098250\
0739853138292837375573413610740887110333206644182331744894349133689851898231854\
9868725161014958536065862186445320468484278822747031151561404794662540426692647\
2990820176198960801337540265695068240955700948133820928944644600929968953575591\
5267471330441124546701392528863504642105465875336035710132852999936373816230829\
2350267643267776736800363223481423133703466319029308043416270271590068129682444\
1210727513190404615928801581185832888603947967319210687408622068307955447733494\
7751099066582931338576482403936707043987189962770591712872031895710260570350960\
7746706256178793171009596077713018244332779520954454864180767601197579876048038\
5082308770602661261730476151655518664636591178048146841838243314756177329707993\
8247833746036835698438675305227834185178393754763750374443253075899239043348677\
2233039032922486476925738907201977323376383787591691665363227061785468305475997\
7288788552322643725365990901254047570574335895517754601042442317899283345430507\
3882415112066488966273707825637048535746525484268338543415929179208944620584733\
5959732163353147469557118318337202956816905138743271871019334457142220143807160\
9367506028161044662843828538566905884460160967338721668783968131097492613983046\
2098103470122233406378307772037886556981541430141922547934826240909692616231471\
7668626761696338977270107975042659962555382946405301373831211874201792214780120\
1972224842025105347325857616944389044569863819901392236687619728797358114298248\
96197706292280708978016052619105167346482)*x0*x6^2 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-102727572553582018553109311777908753092506284710154973305\
7691847037596721601167093460958067423533825782331179723130081143792941692411117\
6385408518932538230875918783296975095889096141317040683499811087552439790929753\
4076555234300594426438687933915337968248879388914014091295336341722433630762000\
6793295046081126828593417836995291153213462035719302985640454307031581814074143\
0510810560069597900527618199136367618101174172738029195327235372180418451382876\
4399347497350828078765200269062956504167810379551100766716966722079163101333755\
2352329539324904387226424425710601990922179778029865763777291833362306093759870\
3033539096188032429039918214492572388367226033330342775703648078738718075849567\
1984624933877767980313711400351068335422980868263846340176296151489017463984982\
9961497611794995960863998686684445225480624417408454064365952368400895624851931\
7123727416543062138718970757427862717745276250729295874773045123362866182350890\
3784002917389517807444892874897564451163654287900830878635173764547158607979849\
5265433495051067479953803849307751363373573372192698139113577279440521546922893\
5248694023385966919862059928584515675419697278021794113387196398385576093354597\
4729744317844831802838786049771966278135981158172457817509854163755202963820763\
6759123905542828984649396394981072150770871217679886211097441866091482642738836\
4720784450825243158824876566704644681284930594304897447083285869672980177277483\
0066388071370215218036803116993017323231335346304858897775941927358647185385858\
8169269568677360504099976806397131456453950286472884991877689370280634633472808\
1092145257539671002476907535812229399395595262540401146258499371280064296399425\
8004597813762841435530439141804585338267683423151550388118556631958172076759337\
9444670321694033797812026152966936943948739485261325857147811633971317365311840\
0370333605708947732945732682501273066800894340024559995727018929317761073593074\
3866809328848144356958126376743225418697471436539529301948057878457099631676259\
7656250000000*r - 1387751536644258367841986251436861773929553788306512887221797\
5389330349778694978702920487443114397367511908860680662561994640188592337500950\
4516540739700758895957188377909205331529941691953668572561731514335800870585183\
1228995524867221207377115492095255471857573223504604161887013489736963875587413\
6747573275047341104136397723290532161833856739647513558830710508511203288343021\
3632160061270435761765510708875273502993711659000626714475369197674586766428343\
4708198120869165816432594409496115399816945596448641232982824210908412544974984\
1031927638437808462310329548945602797679391168877922985735863943285229353888598\
9456928516743962900078800362137645368880212223375784830904391144195646844332526\
0612381525753930856706449719152078871007027869627798901328456055012972998183173\
1056759765226723714783812355571366806617097762943908292374472342061227782805698\
1117434853473141714361967380727341613600693055279871882145036696630353186299348\
4268837441661598130701862737691910237234161379439138843428436288244443205201860\
1474107806809331405522660414318960052919445090140410433092430718744697256310565\
3012477328075488317376773926877200955283373046008935336829065771884291917122767\
3482612243225598101264711105868956783074482001600906064397217010859618324166269\
9507569562032699262652412173394051104594273899875587478755758790550111287207457\
3470046961511737682498241253464249661639202250299488563391055526519802674199661\
1845478220731306903792217283343141393433828931953210044417557838644808966121959\
5878045953232116206094482890989629345043116770840597047125026770928126857741372\
5853540843558698400541324049122943451839644519900693249697298967545526100951299\
3344122218028023003680765751218833067842432794458480908876255418619788209490343\
3427436188043481255682207573047286971620772635391381939666775770743915826932516\
3667795487577901792959691453904038410869101353303660379465662823526394677841736\
1518838497905107034936823372154273898690689028035360651634908256521163842024851\
688237564816498285378273658189587170723)*x1*x6^2 + 
1/22040859378778069709919357051493184272211808505504324547717692370855219818069\
5026041578932136889047399724314025070020869853273200660186400379089917890884939\
8283877075343588789730218428786136309045412472879456529997041901673076571872322\
8186762147548630261002514304911106022301620912492335120201010341746472113890443\
5379816277645707211205668415674913902532843001996935577877190246313008154768206\
1133403668154476995917876224456242431044905554672085567580990366552402346255888\
3196521352018282863893050086356757761683164363563149810680679756087134257449815\
6548589729436588410956571778081572813261696874709658124974338160602851026398510\
1170246353244490288757297604869454802601195309771934659821280249343587259831578\
9545137052070737614943085144095223310326492254571575324112079192513684403940882\
0753108530538122058811392538320305024907226252711643350878056113332389327453396\
2216042649618396594163060931299062892383178436313531363138421591313706198213366\
8972883136055833930010346222772041553348715837260005017962145448448653351434672\
8055886031258937855852545506613030273625990463010864112612145487444725786093155\
3554497744889978353607736339764110974571446525056587828238038765904009958118075\
9853358905462830579925857385926190800532446093894160156945806420917757025922389\
1551162371845438890158122364191849272392451637325584916419012437432102488137036\
6682379529658608327215657539507125933938501482785113539101556739522208310729766\
3921216893485192706452751644277511933569939549845168023147510556022134144604168\
1127650229739880462628225788578654500134954481211946616554216561296303330540083\
5693228477042949924114457914742999332771522720216822766876403749652427327903303\
6829785876974579747094616755247597697840988542909056137674030134440101311900603\
6658953147280483581191906379554341479780634896937089267544987015773043969338498\
1726931805689116828011048421751230123763593754955514477916992387464929671449896\
0908888050462104268931644426839415746137611192005669235818465826492364766763951\
778411865234375*(29852257966113345814958726006501194486245601767798298055056948\
4443666661138490571878798288522187826617447485243827541955996565777888049517759\
9120554262200191996437003299200781536141735142910564486268850120765162648968938\
0567950170002784613516727349500235611995680559488168960253738721022377414551998\
3371839582760400559828882790331159501361417717520996828992463239376877455744505\
4674493072308789929559744077504390000027331160675504639721463374241486654024629\
6431086792831694584652759618643617316101208356748403456339314770151706662445205\
3095672874237504566167134482573506023489538312236118302896432028724439177050056\
7817562078446014112542786149304749655955752331573909163359802943501906128001816\
5631046690249626643622173264891826517482450222366032281448154287250385523077190\
0240207110193365319257087764610543392660447999211352420634603529651351758616415\
7345881854888054184653472909996298716180231467587867137059098317872257312658585\
5858911995310022791854216252724572702499573517945682523321992589996180662242952\
5289290785744789536241491765436435500922470788605179763631685488714772525003602\
2728922569473155385991084490976795063956238350794561518797858208106412331008935\
9325935722388534445844064338113782034183367859874013803432766458418115093997924\
9544584556985749076788339419518047399507983948595208976717319344459002903811317\
1718740122441541343831509109760588686013978954595452013938722508783897860697892\
9137341150584236984327322872469562131701713463685394599291907342281284447826910\
3137105484317405897696313499032868800283734242323187949804050886464346331570835\
1689714023365623573513046421091699316516529039002865914410067502022818146670885\
6289146961904843122976771833802514578981705044043207132658494191769532329285620\
8219899289223479087461726876901513502229939606822837941449223708655481424054171\
5797087770438106356724431905244744416666211409930729931433677066051549475102702\
0865785813474112828950674364746616847157911915470276046428281286727879492187500\
000000*r + 40270438909768944873477852233243561397740068126404826323675739292348\
3474178357211859783510196304352321259751245213654042194466692991495425356495679\
3884931784335767509121998228592206032108315732580176453969648987250294961943401\
2385947299495387463115479037830220224362004554645797211615010409224914846710953\
3634065609532600829075331162041793640214017296453605947747285996373989348946117\
6836821264246577149444153470649069610378251061403420970982412712467992566497243\
0460529274807813731470536745642306534104191290246773543339684866654086069607684\
2606332788213729866171425130610815201484885632196793062001401317681069106086937\
2028653532573021285766591829309076624388414955925899509945622034858372517530557\
8392203352856202175837206624711336562358655402573783706338168108534881490088275\
8695907884305757880402998951526349592536826097112147503421266075669478100222952\
8272262677230565104517709014431431368864699569394798329318309325072183720489655\
4547278669556716132637426049848744280712582685801851249339156952495045896837536\
0524594393689569710705061924686722984012036169377641056224533221714973385983034\
1686079677619525528237836170900265310211277645837839292194445424190122985801989\
4693685533554097371222499872715288381312617919735470801848725159652333906450834\
0765914065705268514628768951528966246165366528227691680800547190626211184344360\
5253176456698272659403409697926830393440781996239483583230700181591885355492585\
7093549457057093553334619914231619926354481783268211513897862949182440245369861\
3101818684141152998030319538985021735890899947882965909816423442685675117330565\
0815413714235291918731357864620711135518767142105302165597954744088159165551495\
5553130455528271442083477522755932771329946706775180229214348078098461965657940\
5722225582015738481438835323083048093135823906875384328922516910460619269652645\
9268920071259604983681380326095340089880045244687736851823396072216614948468778\
8278852302512821370028253199739462072697294646218401467439982813238417706714845\
744382547775378945696092508672)*x0*x2*x7 + 
1/19600621376127640563463999663649296013502643992394917187077519286939106195354\
6648158404121793162045723326264972294411416405232239158522906051404962695822678\
6331019256287691459438658531313385503401098949096373842747369405416414522843601\
3637513481212889053534378792581662141261084311466398017607327053910255558424001\
5748479475477789627107897983939477006180992526775846281755072754756925109061726\
1507919690608802757084111356748587019036362439690533236884523575969814943634700\
6842620773759115832533462398224402438068242594740086795926747354520344393232157\
4930710152248966122600665616936827251793437577866803118280750721393249662761532\
2112111935563850292502025370044622306598920114761470465341067078880547241778796\
9988354021305763093288672145998966443826059183529722341799670424771097916361712\
9884014371799972830871559793006271254292497631875711408459414186499160509056770\
2113552213410645542666436328190952357869326538007390390790953486561117297696886\
9908028217421080887759200748107994095656536583849075890973479345227552444668691\
1735412934940984021811727968380873350474541518891804157287229379906202574061413\
1553821208848587893029736959290227259529607802639608461540255902536065998469289\
0012451312358017194291208889627219676187782419213020996712520710030433926623838\
9272283680676836727319187388156323102949001634621680872101193203287833998379007\
6085401796017833833845352597633122705538167390048190254415312957646535247756113\
6844225023135046371095482712232501683781839099683738706299036173033969292880135\
2145660382875822268551529361986017751905727377934909669721428299152784033230288\
6027192467084623325373214359896452978071818419049960246257944763083765730885437\
9180773869166679846523427043059470809865736239944124922431548226698518666654465\
4028854763117287184702802458960825101662064604776197241495363453312456958447450\
1607164355773536036338396632200201074346910160656868232147611087424169600682229\
0236832587732371296299926651010766145672375667176470141852849967130710096157942\
831516265869140625*(-1254709376610713508196200235194920077093185820527388254494\
2874568055128438316563540095463674278606444626848919729976204910416805666324232\
8561401118181999287237007912404659477556805852838948868568455631884741172746488\
0922350615203165847690230513090888378878677421217482641102534466127810290342096\
4319543249956714585806643766506937429882909494231824214073415138294677523543520\
3981517230913538357457885227802803476449641205452069477329641894036598731385846\
8388139170277608201834626293095333531692445122186696605585795601623400229849161\
8608070092062598841886816910115906742530171643955562344274223994870962839911285\
8705989286314972572932417922932083640001976195940841603335312067770721242480338\
3263885400671645486874702211710668377947676047427186974266434134027184433903732\
9248139115698604607118793416036528714637804593662357343558729639673290675126886\
9448892327031061605830504281828278835292931479652898086414687329924116648399483\
6912319221045524903521352814839333373813105107740769146559609535971089981874311\
7636439952838497583262458344457480550430131409841495576820621550446367895776559\
5429416692489076217340993504761712616116621602500265410976350638276359219860923\
7468496119552251793894933161310801397049483362296837298569332488573472048640292\
4893451334721035501564208646034654610530179772336195153530742790958880939669053\
7264439905477713848551630312832056748551499828189132843640115721702733007268453\
3254807190689351658137598631776800273543548362092017406924639925281133320701666\
8026278054222595725611289689330689709525307736802057477513506647956803611470838\
2145581404247676255371277900193488944153740660686818099830900683476651939588292\
2372679075129386125441373157780190305403076976440797992899782563383837711010386\
9232016607701109116439525360825946290234398740259821465902222659416886103234639\
6907877269004879666348746247272478916130150632426275124739577963455090881217228\
6344421280161096951156267924755161539934319624672001271513008277169653919066152\
3437500000000*r - 1695129593737224515732598871593527606831254514307952516963115\
2017227189086259088779245152096437482801459602946686691204575142341684775131921\
1209011378261024642576979245277562244933279155121084097868605634528523368697972\
9198615669530872681946157503601540801189069332027043463215896341743957615895971\
6655367703802599603899362821900872548790010672651137226188677442840819788038492\
4899709778938195888406434997572229210519013479416504226941741885174153706294396\
8348732291486754530166533971159838615980164090017479458066093626710897732649353\
4166110164274058141665177745402947028356370456380854377365183001739042763878421\
1955690440317731833024280058691870943956597468896857555496314495795095983378367\
5368080828292255066988271102751915628237252236067763150075604367778535221223299\
3903534525173857611256535365514556421871389784069463897511596041800909983257022\
9320902447051148479334589769699646122823828901675233358137309339036145138226856\
5013322224126821276659519706455260249698104223257014991168844002706294318326822\
3008065762123928043746697946783787437365111909050798289962462837056374469281137\
4578838445574200674933794942006518290957574118023904569841371402225350109359525\
8429384622574749935749885287782076864035260060884784387982081034759506059546593\
5802801793213662472240058736567342315750187240922007188697416776783203229316334\
0649124200192948763612043577456195213969160614041296488506001912546796334336046\
5522334238073096080228298068314858415057038948133728610574399700441543726972644\
4093868080071545118791906106924030788184007669151454642163650150881866529910902\
6815070345100276340864894783282447549214330559693572550690212045317171471631619\
3768146242524099078528033008801139777421593654667825913332288830825546799119880\
2605309709351232716911584950152217811518031390354499650462045703985078903435391\
7489510573566043764895811601651495595706358059866012732153299114592030310976992\
7739044822675658850507675248857341266908607989535524916617842597347609792637324\
9969469225531465880443517024443937110673)*x1*x2*x7 + 
1/13720434963289348394424799764554507209451850794676442030954263500857374336748\
2653710882885255213432006328385480606087991483662567410966034235983473887075875\
0431713479401384021607060971919369852380769264367461689923158583791490165990520\
9546259436849022337474065154807163498882759018026478612325128937737178890896801\
1023935632834452738975528588757633904326694768743092397228550928329847576343208\
3055543783426161929958877949724010913325453707783373265819166503178870460544290\
4789834541631381082773423678757081706647769816318060757148723148164241075262510\
2451497106574276285820465931855779076255406304506762182796525504975274763933072\
5478478354894695204751417759031235614619244080333029325738746955216383069245157\
8991847814914034165302070502199276510678241428470805639259769297339768541453199\
0918810060259980981610091855104389878004748342312997985921589930549412356339739\
1479486549387451879866505429733666650508528576605173273553667440592782108387820\
8935619752194756621431440523675595866959575608694353123681435541659286711268083\
8214789054458688815268209577866611345332179063224262910101060565934341801842989\
2087674846194011525120815871503159081670725461847725923078179131775246198928502\
3008715918650612036003846222739053773331447693449114697698764497021303748636687\
2490598576473785709123431171709426172064301144235176610470835242301483798865305\
3259781257212483683691746818343185893876717173033733178090719070352574673429279\
5790957516194532459766837898562751178647287369778617094409325321123778505016094\
6501962268013075587986070553390212426334009164554436768804999809406948823261202\
0219034726959236327761250051927517084650272893334972172380561334158636011619806\
5426541708416675892566398930141629566906015367960887445702083758688963066658125\
7820198334182101029291961721272577571163445223343338069046754417318719870913215\
1125015049041475225436877642540140752042837112459807762503327761196918720477560\
3165782811412659907409948655707536301970662967023529099296994976991497067310559\
9820613861083984375*(-896760008829463465247171011738373702433154718890055088104\
4557564515594489628035847490979048346924227762764319045177900373102626253426479\
0931279413940044109422877765540178723776533334730639935123554571829464907879387\
3982794978907423761784847049104726190812794441794165523611671954906425087550021\
7999931631805911625909705016849911604686372718956704613109271437934386887201092\
7819240045439517419722877174676864505594940605358317980319900084731760950522080\
8772256210844795398664838861727756340776822508227957717946005996809868970964322\
0748496728669943666823797070262662429286463212981256769547218531321989090424178\
9103805189709829991328635754418637460101678778925260861012662531195434357480914\
2535767421962426151090102018624973142278015245756686453846556430603915595248077\
6655851418065378067140188856275617575357361587549577949106380896053499920777940\
1430654123510173167301508711354588119561417946779170058823594392188280676175230\
0412735605580587218465503212594189025493842732005780800571598757412623889831830\
7876964208635900761312196538091654229983471014438468545499391238728370016067577\
0884907087646727332385037981131225949560257930718940397670798938510942628463844\
3408864178164909547678199598437808363888951531420711558561593570102158530845693\
4910840172829514057796173807263418671236487632739785897132752159186724765130393\
5448330312433358021277249311864788257175336039361760672194608063999352254013514\
0266257439381879089814121902932875067257910876979180136275253960426239050346923\
0818322766510321201542246263084522055961713137291733237803161613071257014666492\
0176599813252703351315495929963971989042904145893619860497355247639015628812584\
3931574131539203271726448700283672402768499032977518874468999078417132802545806\
6523697824692022358172645027217475644268201635112650047157911965689240172993473\
8988514163582913822710165479684243217255844560770963144593361728858623812764202\
3920695704203459652711872177070446134868761791691111876147378081583357654748925\
781250000000*r - 12106006465537790582099922610849888137037736935233806248044222\
7989451386592152008829258157388041226223173184808170878983176698139139538653986\
6877345896347311530116566486329378122731761735694687731951626144852923168452110\
7099504624926056511709467007810938575264053227472917532823573838459836774651124\
5175749241660896114923141911286227085696903635318582159197458764095349467919917\
6125223719039469290307865880416814110626947832311530295995009709439876653899942\
5405616629664429434918985562155063649769604263792168228564354416004217144527700\
9029666758056711140782048726906636702861047253132159269615853655465422996792510\
6014993202949919081532670822473788699002473190082993215018945967873345528646480\
8780188396132046041301683837693963780484694622543906209114078276634613414319755\
0517740664004559714647890250473835529816177962599360934967684532188299696438399\
3752981576029927507163287874489721765843032308735950375643180419711827381155523\
0123117335660630147566528502339994677811675838712132258517000967248785586382837\
2781743095611997206140433630576136555047005814089757109030298491163106111116409\
9270340380435594674263915742698758961389595793726356691719052299812941725072156\
4305921508665112880673451657834899031155232914289145419783696947157651030117304\
0278553688140199792467885138152896128344007612432283989614768375567763098338217\
2298800843773926629423097345608447040024535643214734258230041695807731762641920\
9490675516028575228689806629526222100619815786241217889706274343699376927134445\
2174320049016077478738877872460868261701738262366378410385604675086168149355033\
2110222074519190312226352191810698763959274102259026074497052310756944557325133\
9214337983960790591084694593234652445166624306241266204277030633308965670165018\
0617055764607074625647137639314911954604540906919879065634042184613042582450957\
3238869816431825362646807797133129563777160098970626806925764543568261056672622\
8458686203146405313181269364137861686800184138727894264560481145959799403603438\
65103316459379671786853925519648541183)*x3*x4*x7 + 
1/15770614900332584361407815821327019780979138844455680495349728161905027973273\
8682426302166960015439087733776414489756312050186859093064407167797096421926293\
1530705148737223013341449393010769945265252028008576655084090326197115133322437\
8788803950401175100544902476789843102164090825317791508419688434180665391835403\
5659696129694773263190262745698429775088154906601255628998334400379135145222078\
5121314693593289574665376953705759670489027250325716397493294831240080989131368\
3666476484633771359509682389375955984652608984273633054193934653062346063520126\
7185628858131352052667202220523883995695869315525014003214397132155488234405830\
5147676269993902534197031906932454729447406988888539454872122937030325366948457\
3553848063119579500347207473792271851354300492495178895700884249815825909716320\
7952655241678139059321944661039528595407756715302296535542057391436106156712343\
8482168447571783769961500493946743276446584570810543992590422345508944952169909\
0730597416315812208541885659397236628689167366315348418024638553631364035940326\
2315849487883550362377252388352426833715148348533635528851793753947519312463205\
9870890627809208649564156174141562162839914323962903359859976013534765745894830\
2308868872012197742533156577860981348656836429251855974366395973587705458203088\
7920228248820443343820035829551064565591150740500203000541189933679866435477362\
4436530180704004234128444618785271142387031233372107101253700080865028360263539\
7460870708269577539961882642026150780054353298596111602769339449567561500018499\
5979266974727673089639161555620933823372424327074065251499999780927527383058852\
8987396237884179687081896611410939177758934360155140428023633717423719553585984\
5317864032662845853524596471427160421731052147081479822646073285849382835239225\
0368044062278277045163174392267330541567178417636020769019257950941057322888753\
0028752929932730144180319129356483623037743807425066393681985932410251402847770\
4788256105072022882080400753686823335598463180486815056663212617231605824494896\
53110504150390625*(-41653238839749717889315745054694472016842845882301526203201\
5540650252302799413056701041593325865602309602694472490882263020256255561370677\
1156170382117968446264324637805142604272426401673482013886214543039869290789644\
9826802243839393443989193821244442461593675464440367178058645339200860848564577\
0443498849721692178316931774176130519524144564852927446317151133351667033089477\
2422910049761694557969539532862905915691062341489457158778310213553543046335309\
8144799928558015151724862072186828908467960633614055041116163318908735627039446\
2325879299716584083348739610509615584252040934975365916574019210764654390910972\
2858357889021795679562705308618167848840163572499488264587530522048612970421043\
0474773829875577758537395214492709385472322658602629053240325467179663886693508\
9563935386880591656911338632759745052311516183512636287491099300920656596130230\
3231413484453419567366085391063628867758871167726776948243949454756653584690443\
8977991214599546004708434854449691172675373086544293535244033124121177127707070\
1738242387692034825517236552074134264046748984857555969607374069614296424292769\
9512694756136649154826536089248607922255085323721833774793976055190090665131415\
2098925779068839604042763053054955926189094113805179520067707325363662761278722\
3292896472999953604616960281675194651652038687684324153240280945210979505601157\
2351517513868860190283190145110058217568199583960056465450126161300695068287742\
6093753378667623893789060942170299916724162834122153878610538897029057687017040\
3130990287715421058296042816955084401459238963094219503547263100534277621207951\
8386749668954551620029601754876583998625347444399638497108660792590146610262299\
7721593025130565420438798509799680060256339895618283814024519683351624680080541\
3247718521534010490673814882323654592368789118858295417404896337338421167359705\
9318791934676644765197589921428440349294790408102087083494842117231923118437687\
9573364354273322651594393953788499122649880522409468188869491872515713809960937\
500000000*r - 56262763003271883962556628881983034418741454389955817356214055908\
6670118398361928658258460211524811074603543719685824428541186924039600682120578\
6934654020722321629808225178879431776349223686726791599406637358936022856340752\
4308133801437694424793871048424044072863129734970873800439122127975292994165022\
9500981993567964790563087524118722729304533739424908709375803524601324217852018\
6864573338786572311286454125624997634432192958998927034321379369714751570565208\
6178926309454920048943500287169733261894202081376854976066063055992514825885326\
2240318014772974843214298021822895415706994249642350765043419482660060294107521\
9736211130424493062934284218620375015208619787386818003718071744564247897181698\
6802248902969559564379824454555505471094272991237789183714421902753812150097565\
4511891230307963823354364580207304005646582281885010114212460590780784134198476\
7325842063440827486800557846683885119241119405945271975526004078183866849105836\
7512678593910879471488824454405211984900443376524765230240331951750974912997221\
1769383012386852798051368143019116600686933599843242390504588691407237739194037\
0537167575169548995090524957988946648928089418357297356043878660282256948876277\
8635530379348388142070218680334242941974434394221118755338804249133605409957055\
2828124120959099696128881996491929757718650518661260031900001067064534112997785\
8434551943369933943214692463262012894004391169250990062940045461144020576901654\
9701244501631548662460473938425824854278082324860024937689001449593882546909002\
8049165738536208088445764528473672835195004678360948950745488241294123574725193\
4573219773839275640946183848245461908491733603285886263505980626502483439454034\
3275969296270141075817586893098789808580309614430966989131862837486229363899949\
1852474956540282160678830255690765054810295819877616128878653011528932782352936\
8960321682497611355937961746984887021228384577666722460618920448145337154758942\
0443455920245690646084736617413440308030788050642818921657714993991391481956156\
229759221498034381032648480283378)*x2*x5*x7 + 
1/27440869926578696788849599529109014418903701589352884061908527001714748673496\
5307421765770510426864012656770961212175982967325134821932068471966947774151750\
0863426958802768043214121943838739704761538528734923379846317167582980331981041\
9092518873698044674948130309614326997765518036052957224650257875474357781793602\
2047871265668905477951057177515267808653389537486184794457101856659695152686416\
6111087566852323859917755899448021826650907415566746531638333006357740921088580\
9579669083262762165546847357514163413295539632636121514297446296328482150525020\
4902994213148552571640931863711558152510812609013524365593051009950549527866145\
0956956709789390409502835518062471229238488160666058651477493910432766138490315\
7983695629828068330604141004398553021356482856941611278519538594679537082906398\
1837620120519961963220183710208779756009496684625995971843179861098824712679478\
2958973098774903759733010859467333301017057153210346547107334881185564216775641\
7871239504389513242862881047351191733919151217388706247362871083318573422536167\
6429578108917377630536419155733222690664358126448525820202121131868683603685978\
4175349692388023050241631743006318163341450923695451846156358263550492397857004\
6017431837301224072007692445478107546662895386898229395397528994042607497273374\
4981197152947571418246862343418852344128602288470353220941670484602967597730610\
6519562514424967367383493636686371787753434346067466356181438140705149346858559\
1581915032389064919533675797125502357294574739557234188818650642247557010032189\
3003924536026151175972141106780424852668018329108873537609999618813897646522404\
0438069453918472655522500103855034169300545786669944344761122668317272023239613\
0853083416833351785132797860283259133812030735921774891404167517377926133316251\
5640396668364202058583923442545155142326890446686676138093508834637439741826430\
2250030098082950450873755285080281504085674224919615525006655522393837440955120\
6331565622825319814819897311415072603941325934047058198593989953982994134621119\
964122772216796875*(34498991558204909476294552470200127806896484151125339103343\
5775282323441359725488443281911296264051697694103891649408598348393828414991100\
8105332906779821776475351416612636624975918138324181091957383490499360831207354\
4739395095398948264548963513963222146284439989963560462866378561196728236276473\
7747063361531979515196808152668411004464255205526691666224247599708481134041349\
5248522137790066801171030933023421091608347092310285328311095303548727816190166\
3921979909637524730962233371005734536331369461562274516278063673642475922954426\
7200783503051034749793709837649884246299627893259326656076416600564813935332580\
5722350069215693638251360595234674464650389328719561499615587752193815695962908\
7517164866410206036132260831481154601987686558331599952812071036655812538426320\
7217764384637965648793116947022774794046617675780556399465283592133763309641949\
2755072455486240568808994988895710604703305040858891459086552018757318463519356\
4506715448315198081672873618895302898279092399978202414332856243052623465115327\
4354497892968934452962793417514431670073616968491556442399734086523823144770475\
6041580613719516944227490913482610550624274951208851893639635041296764105259252\
0175453707822983538878665302583298052868439057664668089309756878889939790125410\
1513955945179775057085784600616853354555202012981954328560173031573982375220106\
7980366872792776836903686833856757990283913167856821520492515062437460774178877\
3270315965545563410234897641583799641978328715840309400890970799920256290568013\
9239467581758309558484527975554611684179224711444787440897622056852754912239825\
9033517801806852812083923078369059336946754515008167684001104580908868160084446\
1417695761783879587835738039485701437098959715563067206819873421820786751594024\
1940366249980117472681173982453918001234437083500981295288623153078518158269392\
8549729498692908866410553462750157882754738722716897851112934116347553572569523\
0267249033408563396994797852127412639779143932612009620851918807277068284742187\
50000000000*r + 465953775455156591727824391543893572428242572649400906556390244\
5335608343611056464814790425919226374563864953385089071804528277495581180643448\
7668806254381796450160024096887912539768603724561368599766013940436956105655014\
8585851241551718582563657286810057532982136501661530445932019126630409095306664\
0615342526958616649346688686814599058372967892951430696916020874963150597780658\
8107234685693593524346403964537583148187155188627287997028412633518054884562677\
5041981646004450961554363069975509310465335828135736176527973915693860695986868\
3637969438552279363425596193473225393845312481382054034564379178734278247776708\
4813661670538299831260890734535478226041210310558991585366009008131921280545803\
0956249565137679469774631447279796295084511886711587435009779888543523530328134\
9682070235754050146255501185430376707628821580295810898211906697234975287836523\
8829546498429936411515552017380869533477223495372533360409783296233601880076311\
7362809446477414776811372241187286622161961400538225972637686496668699023328851\
6416416397661534255079631596273855371873201504747142940478938061516064556333545\
0145710562021281613071320422854008967817041163434202057537595712833529829090085\
2778052882812210712231549139846801927674050722001285702519028207899009695164473\
7849902155218931712598268464383441178416100396439391812931864249452655486185823\
7064069821789756941428763779443760158047086025131568111078474274910048285205703\
4442402850123718518209896440628374933011681520851233628038914679932294522229242\
1921387086405916486745946615303342627606710512252531586521738740406130747590472\
0618576470771471280184591419738222581000240177070639372667439936789126911197980\
2113956318133926834710172024811277525496760870622470639009014636300400485018072\
2993753374296311815199920029530206373285596276789258570882966293896532959409006\
8631513259886676432201477272937705123188631459439227876069153643379061233657176\
1975906055066840642144740766272095801539723982455115487071684842858516078849846\
9828653605646268583164363730948294977)*x0*x7^2;



==> anc/Eqs_of_D.txt <==
Eqs:=[
x3*x4 + 620835725/105787753*x2*x5 + 9705223/105787753*x3*x5 - 
470863766/105787753*x0*x6 + 18300841/105787753*x1*x6 + 20766473/105787753*x4*x6 
- 3284037841/105787753*x0*x7 + 303603702/105787753*x1*x7 + 
105188392/105787753*x4*x7 - 5530625/105787753*x5*x7,
x3^2 + 7479122643864/6517057079309*x1*x5 + 654923144964/6517057079309*x4*x5 - 
38478776943/6517057079309*x5^2 + 18497742051234/6517057079309*x2*x6 - 
965600532/931008154187*x3*x6 - 38478776943/6517057079309*x6^2 + 
19037687749974/6517057079309*x2*x7 - 2163854783108/6517057079309*x3*x7 + 
401039524506/6517057079309*x6*x7 + 215786380344/6517057079309*x7^2,
x1*x2 + 11333039/211575506*x2*x5 + 140431/211575506*x3*x5 - 
3795157/105787753*x0*x6 - 844735/211575506*x1*x6 + 453455/211575506*x4*x6 - 
72985579/211575506*x0*x7 + 12012073/211575506*x1*x7 + 1219934/105787753*x4*x7 - 
78256/105787753*x5*x7,
-473777035*x0^2 - 351293940*x0*x1 - 1252948386*x0*x2 - 345439041*x1*x2 - 
62159975*x2^2 - 5854899*x0*x3 - 5854899*x1*x3 - 722866275*x2*x3 - 
411617060*x0*x4 - 19622470*x1*x4 - 5854899*x2*x4 - 1438095*x4^2 + 30710855*x0*x5
+ 27086765*x1*x5 - 5854899*x2*x5 - 1438095*x4*x5 - 5854899*x0*x6 - 
38138370*x2*x6 - 1438095*x3*x6 - 5854899*x1*x7 + 72415610*x2*x7 - 32839145*x3*x7
- 1438095*x6*x7 + 1438095*x7^2,
-451511970/325816571*x0^2 + 5092320/325816571*x0*x1 + x1^2 + 
18162608/325816571*x0*x2 + 5007448/325816571*x1*x2 - 320215431/325816571*x2^2 + 
84872/325816571*x0*x3 + 84872/325816571*x1*x3 + 789974881/325816571*x2*x3 - 
131296539/325816571*x0*x4 + 5007448/325816571*x1*x4 + 84872/325816571*x2*x4 + 
777444/325816571*x4^2 - 22203092/325816571*x0*x5 - 16458046/325816571*x1*x5 + 
84872/325816571*x2*x5 + 777444/325816571*x4*x5 + 84872/325816571*x0*x6 + 
24403702/325816571*x2*x6 + 777444/325816571*x3*x6 + 84872/325816571*x1*x7 - 
44748968/325816571*x2*x7 + 19567822/325816571*x3*x7 + 777444/325816571*x6*x7 - 
777444/325816571*x7^2,
-150843720*x0^2 - 337422551*x0*x1 - 41394662*x0*x2 - 11412547*x1*x2 - 
52306485*x2^2 - 193433*x0*x3 - 193433*x1*x3 + 161562110*x2*x3 - 98537235*x0*x4 -
11412547*x1*x4 - 193433*x2*x4 - 190250*x4^2 - 4753797*x0*x5 - 4940975*x1*x5 - 
193433*x2*x5 - 190250*x4*x5 - 193433*x0*x6 - 4753178*x2*x6 - 190250*x3*x6 - 
193433*x1*x7 + 763453*x2*x7 + 4179975*x3*x7 - 190250*x6*x7 + 190250*x7^2,
225755985*x0^2 - 2546160*x0*x1 - 9081304*x0*x2 - 2503724*x1*x2 - 2800570*x2^2 - 
42436*x0*x3 - 42436*x1*x3 - 232079155*x2*x3 - 97260016*x0*x4 - 2503724*x1*x4 - 
42436*x2*x4 - 388722*x4^2 + 11101546*x0*x5 + 8229023*x1*x5 - 42436*x2*x5 - 
388722*x4*x5 - 42436*x0*x6 - 12201851*x2*x6 - 388722*x3*x6 - 42436*x1*x7 + 
22374484*x2*x7 - 9783911*x3*x7 - 388722*x6*x7 + 388722*x7^2,
x0^2 - 11453492264/6517057079309*x1*x5 - 67438725/6517057079309*x4*x5 - 
21729675/6517057079309*x5^2 + 73728697786/6517057079309*x2*x6 + 
391018625/931008154187*x3*x6 - 21729675/6517057079309*x6^2 + 
249590790500/6517057079309*x2*x7 + 24869220814/6517057079309*x3*x7 + 
1378305175/6517057079309*x6*x7 + 6478325200/6517057079309*x7^2
];


==> anc/Eqs_of_Y_and_singularities.txt <==
Eqs:=[
    -473777035/325816571*x0^2 - 351293940/325816571*x0*x1 - 1252948386/325816571*x0*x2 - 345439041/325816571*x1*x2 - 
        62159975/325816571*x2^2 - 5854899/325816571*x0*x3 - 5854899/325816571*x1*x3 - 722866275/325816571*x2*x3 - 
        411617060/325816571*x0*x4 - 19622470/325816571*x1*x4 - 5854899/325816571*x2*x4 - 1438095/325816571*x4^2 + 
        30710855/325816571*x0*x5 + 27086765/325816571*x1*x5 - 5854899/325816571*x2*x5 - 1438095/325816571*x4*x5 - 
        5854899/325816571*x0*x6 - 38138370/325816571*x2*x6 - 1438095/325816571*x3*x6 - 5854899/325816571*x1*x7 + 
        72415610/325816571*x2*x7 - 32839145/325816571*x3*x7 - 1438095/325816571*x6*x7 + 1438095/325816571*x7^2,
    -150843720/325816571*x0^2 - 337422551/325816571*x0*x1 - 41394662/325816571*x0*x2 - 11412547/325816571*x1*x2 - 
        52306485/325816571*x2^2 - 193433/325816571*x0*x3 - 193433/325816571*x1*x3 + 161562110/325816571*x2*x3 - 
        98537235/325816571*x0*x4 - 11412547/325816571*x1*x4 - 193433/325816571*x2*x4 - 190250/325816571*x4^2 - 
        4753797/325816571*x0*x5 - 4940975/325816571*x1*x5 - 193433/325816571*x2*x5 - 190250/325816571*x4*x5 - 
        193433/325816571*x0*x6 - 4753178/325816571*x2*x6 - 190250/325816571*x3*x6 - 193433/325816571*x1*x7 + 
        763453/325816571*x2*x7 + 4179975/325816571*x3*x7 - 190250/325816571*x6*x7 + 190250/325816571*x7^2,
    225755985/325816571*x0^2 - 2546160/325816571*x0*x1 - 9081304/325816571*x0*x2 - 2503724/325816571*x1*x2 - 
        2800570/325816571*x2^2 - 42436/325816571*x0*x3 - 42436/325816571*x1*x3 - 232079155/325816571*x2*x3 - 
        97260016/325816571*x0*x4 - 2503724/325816571*x1*x4 - 42436/325816571*x2*x4 - 388722/325816571*x4^2 + 
        11101546/325816571*x0*x5 + 8229023/325816571*x1*x5 - 42436/325816571*x2*x5 - 388722/325816571*x4*x5 - 
        42436/325816571*x0*x6 - 12201851/325816571*x2*x6 - 388722/325816571*x3*x6 - 42436/325816571*x1*x7 + 
        22374484/325816571*x2*x7 - 9783911/325816571*x3*x7 - 388722/325816571*x6*x7 + 388722/325816571*x7^2,
    313673296/325816571*x0^2 - 309000/325816571*x0*x1 - 1102100/325816571*x0*x2 - 303850/325816571*x1*x2 - 
        339875/325816571*x2^2 - 5150/325816571*x0*x3 - 5150/325816571*x1*x3 + 11375900/325816571*x2*x3 - 
        11803400/325816571*x0*x4 - 303850/325816571*x1*x4 - 5150/325816571*x2*x4 - 47175/325816571*x4^2 + 
        1347275/325816571*x0*x5 - 582966/325816571*x1*x5 - 5150/325816571*x2*x5 - 47175/325816571*x4*x5 - 
        5150/325816571*x0*x6 - 3062441/325816571*x2*x6 - 47175/325816571*x3*x6 - 5150/325816571*x1*x7 + 
        2715350/325816571*x2*x7 + 394266/325816571*x3*x7 - 47175/325816571*x6*x7 + 47175/325816571*x7^2,
    38126*x0^2*x2 + 11609*x0*x1*x2 + 1095*x1^2*x2 - 879*x2^3 + 925*x0^2*x3 + 350*x0*x1*x3 + 58*x1^2*x3 + 25*x2^2*x3 + 
        4*x2*x3^2 + 10*x1*x3*x4 + x3*x4^2 + 210*x0*x2*x5 + 34*x1*x2*x5 + 5*x0*x3*x5 + x1*x3*x5 + x2*x4*x5 + 185*x0^2*x6 
        + 33*x0*x1*x6 + 5*x1^2*x6 - 25*x2^2*x6 + x1*x4*x6 + x0*x5*x6,
    1816804*x0^2*x2 + 602619*x0*x1*x2 + 64429*x1^2*x2 - 5515*x2^3 + 22216*x0^2*x3 + 16906*x0*x1*x3 + 3381*x1^2*x3 + 
        4980*x2^2*x3 + 1330*x2*x3^2 + 5*x3^3 + 216*x1*x2*x4 + 204*x1*x3*x4 + 25*x3*x4^2 + 16136*x0*x2*x5 + 2678*x1*x2*x5
        + 309*x0*x3*x5 + 107*x1*x3*x5 + 29*x2*x4*x5 + 6*x3*x4*x5 + 34*x2*x5^2 + x3*x5^2 - 871*x0^2*x6 - 949*x0*x1*x6 - 
        393*x1^2*x6 + 994*x2^2*x6 + 6*x3^2*x6 - 35*x1*x4*x6 - x4^2*x6 - x4*x5*x6 + 25*x2*x6^2 - x6^2*x7 + x6*x7^2,
    -84395054197/6*x0^4 - 16461780242/3*x0^3*x1 - 4431825304/3*x0^2*x1^2 - 527708131/3*x0*x1^3 - 47783071/6*x1^4 + 
        3672370105/3*x0^2*x2^2 + 775305256*x0*x1*x2^2 + 19443341*x1^2*x2^2 + 267244459/6*x2^4 - 3072408638/3*x0^2*x2*x3 
        - 179971344*x0*x1*x2*x3 + 75078694*x1^2*x2*x3 - 122401867*x2^3*x3 + 56780801*x0^2*x3^2 + 32866639/3*x0*x1*x3^2 +
        1526535*x1^2*x3^2 + 51457520*x2^2*x3^2 + 3400835/3*x2*x3^3 + 1303/6*x3^4 - 2134316/3*x1^3*x4 - 
        54357946/3*x1*x2^2*x4 + 29218519/3*x1*x2*x3*x4 + 864722/3*x1*x3^2*x4 + 429428/3*x1^2*x4^2 - 1106372/3*x2^2*x4^2 
        + 1126489/3*x2*x3*x4^2 - 13307/3*x3^2*x4^2 - 864*x1*x4^3 - 378494808*x0^3*x5 - 51359308*x0^2*x1*x5 - 
        24079025/3*x0*x1^2*x5 - 706322/3*x1^3*x5 + 60387580/3*x0*x2^2*x5 + 13955816/3*x1*x2^2*x5 - 
        14611817/3*x0*x2*x3*x5 + 828478/3*x1*x2*x3*x5 + 1108982/3*x0*x3^2*x5 + 57391/3*x1*x3^2*x5 + 666565/3*x1^2*x4*x5 
        - 623203/3*x2^2*x4*x5 + 265496*x2*x3*x4*x5 + 3130/3*x3^2*x4*x5 - 23024/3*x1*x4^2*x5 - 16*x4^3*x5 - 
        2249013*x0^2*x5^2 - 33479/3*x1^2*x5^2 + 152279/3*x2^2*x5^2 + 976/3*x3^2*x5^2 - 887/3*x1*x4*x5^2 - 
        334/3*x4^2*x5^2 - 10051/3*x0*x5^3 + 70/3*x1*x5^3 + 26/3*x4*x5^3 - 1/6*x5^4 - 17816/3*x2*x4^2*x6 + 
        3361/3*x3*x4^2*x6 + 3367/3*x2*x4*x5*x6 - 962/3*x3*x4*x5*x6 - 1967/3*x2*x5^2*x6 - 23/3*x3*x5^2*x6 - 
        338/3*x4^2*x6^2 + 49/3*x4*x5*x6^2 + 4*x5^2*x6^2 + 25/6*x6^4 + 16*x4^2*x6*x7 - 8*x4*x5*x6*x7 + x5^2*x6*x7,
    98375713999/6*x0^4 + 96450181192/15*x0^3*x1 + 25543260422/15*x0^2*x1^2 + 2920095662/15*x0*x1^3 + 213296483/30*x1^4 -
        13127556737/15*x0^2*x2^2 - 3281618628/5*x0*x1*x2^2 + 75187356/5*x1^2*x2^2 - 1761008717/30*x2^4 + 
        15964837357/15*x0^2*x2*x3 + 683643108/5*x0*x1*x2*x3 - 508142476/5*x1^2*x2*x3 + 760468212/5*x2^3*x3 - 
        69805430*x0^2*x3^2 - 40309408/3*x0*x1*x3^2 - 1858958*x1^2*x3^2 - 323905373/5*x2^2*x3^2 - 17537656/15*x2*x3^3 - 
        2101/6*x3^4 + 9504076/15*x1^3*x4 + 335583194/15*x1*x2^2*x4 - 183703769/15*x1*x2*x3*x4 - 1056530/3*x1*x3^2*x4 - 
        492605/3*x1^2*x4^2 + 1341107/3*x2^2*x4^2 - 1375708/3*x2*x3*x4^2 + 16796/3*x3^2*x4^2 + 1080*x1*x4^3 + 
        2117479153/5*x0^3*x5 + 275492349/5*x0^2*x1*x5 + 125181901/15*x0*x1^2*x5 + 814291/15*x1^3*x5 - 
        268383089/15*x0*x2^2*x5 - 64389571/15*x1*x2^2*x5 + 76539739/15*x0*x2*x3*x5 - 8034209/15*x1*x2*x3*x5 - 
        1364747/3*x0*x3^2*x5 - 70234/3*x1*x3^2*x5 - 829339/3*x1^2*x4*x5 + 794401/3*x2^2*x4*x5 - 327220*x2*x3*x4*x5 - 
        3556/3*x3^2*x4*x5 + 28850/3*x1*x4^2*x5 + 20*x4^3*x5 + 12924102/5*x0^2*x5^2 + 42419/3*x1^2*x5^2 - 
        145181/3*x2^2*x5^2 - 1204/3*x3^2*x5^2 + 1649/3*x1*x4*x5^2 + 418/3*x4^2*x5^2 + 12661/3*x0*x5^3 - 91/3*x1*x5^3 - 
        29/3*x4*x5^3 + 1/6*x5^4 + 22286/3*x2*x4^2*x6 - 4261/3*x3*x4^2*x6 - 4357/3*x2*x4*x5*x6 + 1187/3*x3*x4*x5*x6 + 
        1976/3*x2*x5^2*x6 + 29/3*x3*x5^2*x6 + 422/3*x4^2*x6^2 - 58/3*x4*x5*x6^2 - 5*x5^2*x6^2 - 31/6*x6^4 - 
        20*x4^2*x6*x7 + 10*x4*x5*x6*x7 + x6^3*x7
];

pc:=[
    [
        x5^2 - 2765569/233280*x7^2,
        x0 + 2/1663*x5,
        x1 + 47/1663*x5,
        x2 - 7/72*x7,
        x3 + 1/6*x7,
        x4 - 1888/1663*x5,
        x6 + 173/72*x7
    ],
    [
        x5^2 - 508805/20736*x7^2,
        x0 + 2/319*x5,
        x1 - 1/319*x5,
        x2 + 1/16*x7,
        x3 - 1/4*x7,
        x4 - 40/319*x5,
        x6 - 11/16*x7
    ],
    [
        x5^2 - 294849/2000*x7^2,
        x0 + 2/543*x5,
        x1 + 7/543*x5,
        x2 + 3/20*x7,
        x3 - x7,
        x4 - 148/543*x5,
        x6 - 13/4*x7
    ],
    [
        x5^2 - 50176/405*x7^2,
        x0 + 1/224*x5,
        x1 + 1/224*x5,
        x2,
        x3 + x7,
        x4 + 1/224*x5,
        x6 - x7
    ]
];



==> anc/Main.txt <==

// This is an arXiv ancillary file for the paper
// 'Computation of Singular Godeaux Surfaces and a New Explicit Fake Quadric',
// by Carlos Rito.

// We give equations of a surface Y with an involution i acting.
// The first goal is to show that Y is a surface with p_g=1, q=0, K^2=2,
// with singular set 4A_3+4_A1, and the involution acts freely
// (so X:=Y/i is a numerical Godeaux surface with singular set 2A_3+2A_1).

// We start by defining Y over a quadratic extension of the rationals.

SetNthreads(16);

K:=Rationals();
R<e>:=PolynomialRing(K);
K<e>:=ext<K|e^2-2765569/233280>;
R8<x0,x1,x2,x3,x4,x5,x6,x7>:=PolynomialRing(K,8,"grevlex");
P7:=ProjectiveSpace(R8);

// We load the surface Y:
load "Eqs_of_Y_and_singularities.txt";
Y:=Surface(P7,Eqs);

// Y is invariant for the involution i in P^7:
Y eq Scheme(P7,[Evaluate(q,[x0,x1,-x2,-x3,x4,x5,-x6,-x7]):q in Eqs]);

// And the involution acts freely:
Dimension(Scheme(Y,[x2,x3,x6,x7])) eq -1;
Dimension(Scheme(Y,[x0,x1,x4,x5])) eq -1;

// We also load defining equations of 8 points that
// we show are singular points of Y:
singY:=&cat[Setseq(Points(Scheme(P7,q))):q in pc];
#singY eq 8;
&and[IsSingular(Y,q):q in singY];

// We will show below that Y has no other singularities
// (computing over a finite field).

// Now we define a map Y->P^3 that we show is birational:
P3:=ProjectiveSpace(K,3);
phi:=map<Y->P3|[x0,x1,x2,x3]>;

// We know that Y is embedded in P^7 by its 3-canonical map
// (see J. Algebr. Geom. 31, No. 1, 127-135 (2022)).
// In fact we show that the canonical divisor is:
KY:=Scheme(Y,[x0,x1,x2,x3]);
    
// Confirmation (this takes 1h or more):
// KY eq Scheme(P7,Basis(Ideal(CanonicalDivisor(Y))));

// And there is an hyperplane that cuts Y at KY with multiplicity 3:
H:=Scheme(Y,x0);
H:=Difference(H,KY);
KY eq Difference(H,KY);

// From
Degree(Y) eq 18;
// we get (3K_Y)^2=18, thus K_Y^2=2.

// Since KY is the base scheme of phi,
// we conclude that phi is the bicanonical map of Y.

// Now phi sends Y to an octic surface:
O:=phi(Y);
Degree(O) eq 8;
// And since (2K_Y)^2=8, then phi is birational.

// Notice that the base scheme of phi is KY.
// The map phi is defined on the 8 singularities:
&or[q in KY:q in singY] eq false;

// It is faster to study the singularities on the bicanonical image of Y.
// We map those 8 points to singularities of the octic O:
singO:=[phi(q):q in singY];
#Seqset(singO) eq 8;

// These points are disjoint from the codimension 1 singular subvariety of O.
// We show they are of type A_3, A_3, A_3, A_3, A_1, A_1, A_1, A_1:
for q in singO do IsSimpleSurfaceSingularity(O!q);end for;

// The pullback of each of these 8 points is one single point in Y
// (we remove the base scheme of phi),
// thus Y also has 8 singularities of the same type:
for q in singO do
  Pb:=Pullback(phi,q);
  Pb:=Difference(Pb,B);
  [Dimension(Pb),Degree(Pb)] eq [0,1];
end for;

// We still have to show that Y has no other singularities,
// but this is shown easily working over finite fields, see below.

// Below we do computations with the curve D,
// but let us show here that D contains two A_3 and the four A_1 singularities
// (the reason for doing it here is that below we are not considering the above
// quadratic extension that is needed to define the singularities).
load "Eqs_of_D.txt";
D:=Scheme(P7,Eqs);
[pt in D:pt in singY];


/////////////////////////////////////////////////////////////////////////////////


// We do some computations with the curve D, over the rational field:

SetNthreads(16);

K:=Rationals();
R8<x0,x1,x2,x3,x4,x5,x6,x7>:=PolynomialRing(K,8,"grevlex");
P7:=ProjectiveSpace(R8);

load "Eqs_of_Y_and_singularities.txt";
Y:=Surface(P7,Eqs);
KY:=Scheme(Y,[x0,x1,x2,x3]);

load "Eqs_of_D.txt";
D:=Scheme(P7,Eqs);

// D is invariant for the involution:
D eq Scheme(P7,[Evaluate(q,[x0,x1,-x2,-x3,x4,x5,-x6,-x7]):q in Eqs]);

// And D is smooth:
SD:=SingularSubscheme(D);
Dimension(SD) eq -1;

//We show that there is an element in the linear system |4K_Y|
// which is invariant for the involution and cuts Y at 2D.

// A certain element in |6K_Y|:
f:=-3239913*x1^2-3466925*x2*x3+3743007*x0*x4+70338*x1*x4+2715*x4^2-24687*x0*x5+
   2715*x4*x5+89847*x2*x6+2715*x3*x6-103422*x2*x7+10860*x3*x7+2715*x6*x7-2715*x7^2;
D2:=Scheme(Y,f);
Degree(D2) eq 36;

// We remove K_Y two times:
D2:=Difference(D2,KY);
D2:=Difference(D2,KY);
Degree(D2) eq 24;

// Let's see that D2 is D with multiplicity 2:
D eq Difference(D2,D);

// To see that D is irreducible, we can do:
// C:=Curve(P7,DefiningEquations(D));
// IsAbsolutelyIrreducible(C);
// It is enough and much faster to do it over a finite field.


/////////////////////////////////////////////////////////////////////////////////


// Now to speed-up computations, we work over a finite field:
p:=1589683;K:=GF(p);

// To define the curve C below, we need a quadratic extension of K:
R<r>:=PolynomialRing(K);
load "The_quadratic_Extension.txt";
K<r>:=ext<K|Normalize(f)>;

R8<x0,x1,x2,x3,x4,x5,x6,x7>:=PolynomialRing(K,8,"grevlex");
P7:=ProjectiveSpace(R8);

// We load again the equations of the surface Y:
load "Eqs_of_Y_and_singularities.txt";
Y:=Surface(P7,Eqs);
KY:=Scheme(Y,[x0,x1,x2,x3]);

// And we finally show that Y has exactly the above 8 singular points:
SY:=ReducedSubscheme(SingularSubscheme(Y));
Dimension(SY) eq 0;
Degree(SY) eq 8;

// The singularities of Y are:
singY:=&cat[Setseq(Points(Scheme(P7,q))):q in pc];
#singY eq 8;

// We have shown that all singularities of Y are rational double points.

// Now we compute the number of connected components of Y,
// the irregularity q and the geometric genus p_g.
// Notice that, by semicontinuity, cohomology can only go up
// when computed over a finite field.

I:=Ideal(Y);
O_X:=GradedModule(I);

// h^0(X,O_X)=1, thus X is connected:
CohomologyDimension(O_X,0,0) eq 1;

// Irregularity q=0:
CohomologyDimension(O_X,1,0) eq 0;

// GeometricGenus p_g=1:
CohomologyDimension(O_X,2,0) eq 1;

// We note that if p_g=0 (over the rationals), then the holomorphic Euler characteristic
// would be \chi=1, which is impossible because since Y has a fixed point free
// involution, \chi must be even (double of the quotient).

// We check again that K_Y^2=2:
KD:=CanonicalDivisor(Y);
SelfIntersection(KD) eq 2;


//////////////////////////////////////////////////////////////////////////////////////////////////


// Some computations with the curve C:

load "Eqs_of_C_and_4C.txt";
C:=Curve(P7,Eqs);
C subset Y;
Degree(C) eq 12;

// C is invariant for the involution:
{q div Evaluate(q,[x0,x1,-x2,-x3,x4,x5,-x6,-x7]):q in Eqs} eq {-1,1};

// C is irreducible.
IsAbsolutelyIrreducible(C);

// And C is smooth:
SC:=SingularSubscheme(C);
Dimension(SC) eq -1;

// C contains the four A_3 and two A_1:
[pt in C:pt in singY];

// Now we show that there is an element in the linear system |8K_Y|
// which is invariant for the involution and cuts Y at 4C.

// We have loaded a certain degree 3 polynomial F:
Type(F) eq RngMPolElt, Degree(F) eq 3;
 
// It is invariant for the involution:
F eq Evaluate(F,[x0,x1,-x2,-x3,x4,x5,-x6,-x7]);

// It cuts a scheme in Y that contains the canonical divisor K_Y:
C4:=Scheme(Y,F);
IsSubscheme(KY,C4);

// We remove it:
C4:=Difference(C4,KY);
// So now C4 is in |8K_Y|.

// We want to show that C4 is C with multiplicity 4.
// To speed-up computations, we work on the (birational)
// bicanonical image of Y.

// The bicanonical map:
P3:=ProjectiveSpace(K,3);
phi:=map<P7->P3|[x0,x1,x2,x3]>;

// The images of C and C4:
phiC:=phi(C);
phiC4:=phi(C4);

// If the support of C4 is not the (irreducible) curve C,
// then C4 has at least one more irreducible component.
// This is not the case:
IsEmpty(Complement(phiC4,phiC));

// Since 
Degree(C4) eq 4*Degree(C);
// then C4=4*C;

// REMARK: These computations showing that C4=4*C must be done over
// characteristic zero:
// We take K:=Rationals() instead of K:=GF(p) above.
// But this takes long!



==> anc/The_line_bundles_L3_L4_L6_L7_L8.txt <==

// The computations that appear in Section 7 of the paper:

function ExponentFromCharRestriction(Chi,H,psi)
  res:=Restriction(Chi,H);
  for n in [0..Order(H)-1] do
    if res eq psi^n then return n;end if;
  end for;
end function;


G:=SmallGroup(8,2);
T:=CharacterTable(G);
C:=[q`subgroup:q in CyclicSubgroups(G) | Order(q`subgroup) ne 1];
S:=[*[q:q in Characters(H) | Order(q) eq Order(H)]:H in C*];
S;

[[[Order(Chi)*ExponentFromCharRestriction(Chi,C[i],psi)/Order(C[i]):
psi in S[i]]:i in [1..#S]]:Chi in [T[2],T[5]]];


/////////////////////////////////////////////////////////////////////////////////


// For Section 8:

// Function that computes each number \epsilon that appears in Pardini’s formulas:

function Epsilon(Chi,Chi_prime,H,psi)
  i:=ExponentFromCharRestriction(Chi,H,psi);
  i_prime:=ExponentFromCharRestriction(Chi_prime,H,psi);
  if i+i_prime lt Order(H) then
    return 0;
    else return 1;
  end if;
end function;


// The remaining line bundles:


// The line bundle L_6:
T[6] eq T[2]*T[5];
[[Epsilon(T[2],T[5],C[i],S[i][j]):j in [1..#S[i]]]:i in [1..#C]];

// Output is [[0],[1],[0],[0,0],[1,0]]
// which means L_6=L_2+L_5-N_1-N_6


// The line bundle L_7:
T[7] eq T[3]*T[5];
[[Epsilon(T[3],T[5],C[i],S[i][j]):j in [1..#S[i]]]:i in [1..#C]];

// Output is [[0],[0],[0],[0,1],[1,0]]
// which means L_7=L_3+L_5-N_5-N_6


// The line bundle L_8:
T[8] eq T[3]*T[6];
[[Epsilon(T[3],T[6],C[i],S[i][j]):j in [1..#S[i]]]:i in [1..#C]];

// Output is [[0],[0],[0],[0,1],[0,1]]
// which means L_8=L_3+L_6-N_5-N_8


// The line bundle L_3:
T[3] eq T[5]*T[5];
[[Epsilon(T[5],T[5],C[i],S[i][j]):j in [1..#S[i]]]:i in [1..#C]];

// Output is [[1],[1],[0],[0,1],[1,0]]
// which means L_3=L_5+L_5-(N_4+N_7)-N_1-N_5-N_6


// The line bundle L_4:
T[4] eq T[7]*T[8];
[[Epsilon(T[7],T[8],C[i],S[i][j]):j in [1..#S[i]]]:i in [1..#C]];

// Output is [[1],[0],[0],[1,0],[1,1]]
// which means L_4=L_7+L_8-(N_4+N_7)-N_3-N_6-N_8



==> anc/The_quadratic_Extension.txt <==
f:=65657727351998294265035694311579222299852045391920965837354397063844156109992640832428131305536076224234861918734648919\
    1815714731350399812043888616293935271605572298471110287256223259006115938133279867777612649213935656642942360504979\
    5634722852920020730373830619716298989997235024483746993083989088549250293269550235849913286995115640978725871636581\
    7468762683411004025738268723556956902791326687391839760516242738082600022614970812626710871520556837436778081119122\
    1118100413704053650801037815509846643050543753025178317604931578798139583515725685764002175450902377813865788809497\
    1426261403136548048773603587163564997556246988461223092163293639971232100150537080971289357825822518641358194811531\
    5573355303138435785675800258870773550533699076673738411531114035552601339118121580794510036375364059081182215303470\
    1634132281152538978963575593841084065122631703627898595606163962116974260997322982664475505094256181778044423991435\
    7095976007153239224890092586273879152718555127913745440154707236023321856203997730233496739389505596834636197795821\
    7171468974599495381747736042871825405609364684415010349952228491015155515151083936442617828705964547771217561468133\
    9666021160573523000230350683770222445048360969739725957172463815037736071696038609674273894869286451044535266795414\
    6572055782147690204499912377403412107590760352760541478076959330508217542146807210253416170695001156835861495154867\
    1613933964030146549215337096054766783987920071952401200804882866408147223900341120050136117828931470655402943560376\
    8894829408129296758044006151247579496964745940614640872020587541214634598736720730253456375795637147954921220934519\
    1985525810721614999044846720788276273840238517594923387972610102189421604339885528498726360292245583157301171210495\
    0132216491683470662049423930585614674954861758117141217184360534348862305836120533677269085596536423719006006882140\
    5179745774770670507425123989203260893097270667873756070443610756721796298309341304877161132127821152787452501446605\
    8779173069274977653716333029740655420403493322160702894371265904872676579689173870734927624237797872708786562634330\
    4928713955970459508713352841207658000990443529980034617018917676900448829062460173800019282858917724110846581329032\
    8951681687618893335173948730330000501328906590392070038597114141742125916993700105488122650576347921070741764623009\
    8948693032616149448095495400020351487622219646118363700023519456440668712695212996329386522879775414846864295413568\
    0548267395240318916933108623080069239131417508444437688399147303115986920253806231661157199014852548658617557787842\
    8227254253492558667159541910849455241228346953632747451197917254923665831522670600056621013228015251669556696211128\
    9515839906353558202074563689047569799855196726734084611818924668675192839501790686033458235693538613610770912096969\
    3424328054362200501706758175608770531863613493726003080394382988712023128002705394482218625777626592438537644146170\
    5164500302558723465197125931467791575766737841671562355553326867663856335884488890763356959355976014967526072202755\
    7410184207710362170353746871531644206950815514980637953388149472455514107210445915129244879383394163413159989319532\
    6031082919986490072225352065077146201456510521693838679956971816161138993652543640653777556506057211879115774708539\
    3821839116482633509779563522493472556225020808409684292491308971490222996653240697794142506745061409889167666864824\
    5004506438382325923950040132828367528109021767841238328224315482103987845034859339185529377951087564014746300557417\
    6694754380441189434971362689331928928743958302156611064992066422062392319221246459382067945274274578082426551246228\
    6266708422366232585430400679214280911502604145677721862155802369239277334636997811702181481144147627841822547204743\
    8261283690512148881771269211614932248696737806764107267747322285651010694926844052202969142733267895257289929767428\
    10325239702767102808721248099861325632500217098941670552807265218388860258936534748926162719726562500000000000000*r\
    ^2 + 17738952995150239700075066600081061399942756858108662056277482279849109957277824040234731957846760724317673446\
    3210692735360782821142228408748393583415389522411830430932441138757637662095408283647972930485514600413298849805437\
    7866116828249938162677108219970003512632388349750978157276694620143835628203301511721433285514293263545805593953800\
    0181293550499296823763475466717992066846249027794254040829190054934156468158547948499363827681868719566704294699687\
    0093793989302768724983622078356966899303945362310141748071347436359693222682993638617289443313914039532389890495796\
    7386610850492532548674987811498803753810729522924991306709361075501767517672986626042058345238626427985392344007794\
    6548745740514873179193586097147528003938885965588583026325766883499648050872791707226282653753092240216595390647422\
    8780527883081026595301978965412608523558674305904597819463293374648116614841099320811911463395725055113077041864364\
    8088559747030074542858428085175524091568132707217213602696529258917841811392752236243011575255538955598196042174477\
    0930824521616741481683624610664254797259959862379219433361998258341511478088062375291951254411509898674848777509579\
    1243231132291802840589864887496606525523818695939360571210271229941829423359544464718197455151405213055302905771172\
    4249276914491930719278849940270134314806669103599102267429115936818258695760863199059027932207364889097803764922606\
    1107904029418756601447819806635216910480698268483805114833062163573423832623838662004547489539092922165087971232476\
    1346746684146420427306722877909831673694667869316317030412345935971819634091277878487933583344025435982357822360049\
    0597938166463363818720436153720994707601873294374319251030542131383976085059992339928020191385654259493426139183171\
    5495339592827796041824916021321174724153680521971126233969664995663566896302910474665742212568018527892588634089062\
    7874294117901337375663375975563380842555051078526672589198770973071445304453773822800956998996024224159688626496638\
    9676616144814330683365708952822453017121852269711807931008390436363484570931269820822679684254173918436741212673030\
    3370926593946037650726601717349741672025696939413902002698853304982147639325581518772266995743596591323351754511173\
    0858114919550157068597972845389848146353949724412382569393576085051309812942307918280624821465803246703767857330096\
    5354053705021788096218989944845356350019260543558372475108587623248931698859656521553129459279474788036426301851183\
    3733941187630993560315174037609883744088558577781152218136629820468924381772715717886092413341359679094567175659058\
    3016687453295278778102935776677787266292010446226733766750571134576834820647096316056085003565384855746228232796889\
    3526623622205842804250128728868190281347344904468591072870520610166004872327437874738156829139919533154444996242457\
    2192941358420920802636128442797568921379735869102219105387786927524989842831703898381327163242565464079799014544904\
    2763424396145803817529607061904338052145165112547035352311396695933302027384725496635461989058676280235116783355253\
    7305276486614338398794921808610559392064733241639710050561919952803688534286386840620736546861155187488249430532849\
    4745311216378413765875256697751601432477335502356597262086207109111793124669948921188049885909493980404534890814965\
    6638165780508608501342376039657846319911182333812740380252360185740870205154691716772133479918585065944378042774946\
    5478191266860568357054800914152398419498276119916966141199482294231281628903530858308274528084458004748726908621745\
    2153587592070333121079586116863911180265341881630703973363023734805291265278044584045260722313286727920253905363452\
    6681126412173604867738847531465006868230674564002342185505995853478329750617747739362284529922915118719477290102394\
    3705621877806868134677602982368243184090706068270173923981679803881279872676711802986256281373438529651338694752709\
    3557983372569300453703193424829306816402037206773532763370491116603662749063498201839402763449664209738539975154847\
    54652072348601720579805273437500000000*r + 119814713448609030473825047512159695002086695735725707086720656361154723\
    5681940665888679218694882661873348427846036348438995271199832853479524651199384302339821875599463155667189576545656\
    4391620963446951389684751192775705569114101656044926049814453038442599853434878305046278143660077713632880553584608\
    9787780018524236990178517050254473357478588408833789659512084734191919856886605460589434835150873029859675375287815\
    3692036448821556826082756551877617841076502660608870087170412879137641621731954045532725597114069105418362878869880\
    4482796853204129033280706751820639708248345792643597696005039863979287711467885147092675243559878680545841064154521\
    5150788277885030390456527033767749547710932676895176694679025188747881228433432152833726810025836905977811718224342\
    1221683608281162314275168280787324185612072121679454324301526713784185110369026447391671149222762917252401261403188\
    4118088603030386071759679237621793779800632487548636548604114870587141531543539716090256318218267105016480944742989\
    1014702295487439409185043291699712345207386207482164238842066633120385796206838826433352340058962803351419208672367\
    4028791780957429074043462056420603668013358505601883728817241904355173994254857458211243422168914194761980065185957\
    8014445351716281199108234563185853434380092178910542515498285524319283890859109974405326289947677754171464442927588\
    7681888102017601359430929349681974683925897110483304175385488002424927607437863797874433314382688184412149642615454\
    7275480828007705978391215315047366879541294250829002543713890807065714566969846849542843293430258427782431045670253\
    0166296862564913019057466566227830560862307310474895378321313159100177522435735313763211952440884574928907514048444\
    2129650140350544476689766393249753720182987126961819177333647430855974499213218751176292841560690016269327296612125\
    5739777995065713192062335198002721565576952130343653017858345928841520451506300413355392967369379759181731717252408\
    1720125313037123924204027081600224772462870349522926874649703745032302141291870649268733472935309085907348462976900\
    8634502803702879116967508237527524184093203700897241933419554414717726298577053828951414266382027212955155028416216\
    6111479565283527545123072437314867658420564295235981915939931452972471616035266732912329052833031912342906035992427\
    7693054542841583218715782845818098996777373919886683600909156022925177289607337048566528308941679374108130201349730\
    0262235043159748235414271111443775074040924469604991025326655571576411517171272617418557204666229454998023794317274\
    5923128261395642443211387779888414374684161822420683952226446406044708942142547582420213076758666304942445902400005\
    9531305301774766972938636300269973216526019545970476657130927599487400807378766635447175315088650237633085399380696\
    1140413444149658641087484814840298496325484232922299474460156597423837940374475468035402326134282970140596712733728\
    7571739818309141537682798997784419348538312627391451470198051177801475517121887378713000315173651725058699273845376\
    6546498874278016537290956043662566833910135079517045086974514617605340412849093573341902858747314407546304265360292\
    8426903903910270061374641089069428746457441556549557477447729897718376478472280549371512442271456024100751295528298\
    1055781268461614474184382804064906589677659532650770604053780263226191595240691050842482001679845695942577128864125\
    3323176779618286187138449763350780116362269896136630348324400359268334191519047949887203245105680046206064495416020\
    0421576020388552765552189968925683243018254050463249093656828003914056074071328357290836150738848492206375800314800\
    2650000855604086874003915205761010462448872287438512785655663323939796487647364669636090915423679132503294734936106\
    6218694843840996195037236926276415062856131572804108980074646073043598105267073445081852525459725063054417764831651\
    2164129360396572309286536336485761502535099819760246937241717274619290430822982470389131386388449663352716313162066\
    9559427573211791310119641272113231262281831493723552225998002692004075312697950321351206011616351286405681;


